Scattering Observables from Few-Body Densities and Application in Light Nuclei

The Transition Density Amplitude (TDA) method of Griesshammer et al. is applied to compute scattering observables for Compton scattering, threshold neutral pion photoproduction, and elastic pion scattering on the light nuclei Hydrogen 3, Helium 3, Helium 4, and Lithium 6. In this formalism the amplitude factorizes into an irreducible few-body kernel, which encodes the interaction of the probe with the active nucleons, and a transition density amplitude, which carries the nuclear structure information. Because the densities are computed once per nucleus and momentum transfer and then convolved with any process-specific kernel, the same nuclear input is reused across reactions, yielding substantial computational savings over direct evaluation. This factorization is realized in the publicly available Fortran suite DensityScattering, developed as part of the present work; a researcher implementing a new reaction need only supply the corresponding kernel in a prescribed format, with infrastructure for density handling, integration, quantum-number summation, and output already provided. The TDAs are constructed from nuclear wave functions using the semilocal momentum-space regularized chiral potential of Reinert, Krebs, and Epelbaum at cutoffs of 450 and 500 MeV. For Lithium 6, no-core shell model wave functions are evolved under a Similarity Renormalization Group (SRG) transformation; a back-transformation scheme ("SRG-And-Back"), co-developed for the present work, returns the densities to the physical momentum scale and thereby preserves the original chiral ordering. The induced uncertainty is validated against exact Helium 4 results at the 2% level, and convergence studies for Lithium 6 Compton scattering bound the residual uncertainty below 6%.

==> SRG/noReverse.py <==
# -*- coding: utf-8 -*-

"""
@author: alexl
"""

import numpy as np
from matplotlib import pyplot as plt
from matplotlib import rcParams
import os

rcParams["text.usetex"] = True
rcParams["font.family"] = "serif"
# rcParams["font.size"] = 16
rcParams["axes.titlesize"] = 24
rcParams["legend.fontsize"] = 14
rcParams["figure.titlesize"] = 20
rcParams["xtick.labelsize"] = 16
rcParams["ytick.labelsize"] = 16
rcParams["axes.labelsize"] = 24
Theory = np.array(
    [
        [39.057696505161445, 171.60502258341],
        [54.8877792462911, 138.8174941449168],
        [74.88103033395063, 105.141225007933],
        [90.04693440030422, 94.6891148346181],
        [105.09272389583641, 96.784357520953],
        [119.70197660109241, 107.91457269609],
        [134.94608235012126, 124.18748585607],
    ]
).T


dataset = np.array(
    [
        [40.0, 196.0, 2.0 * np.sqrt(34)],
        [55.0, 176.0, 10.0],
        [75.0, 125.0, np.sqrt(65)],
        [90.0, 135.0, np.sqrt(65)],
        [110.0, 138.0, np.sqrt(89)],
        [125.0, 177.0, 3.0 * np.sqrt(13)],
        [145.0, 178.0, 3.0 * np.sqrt(13)],
        [159.0, 193.0, 10.0],
    ],
    dtype=float,
).T


fig, axs = plt.subplots(1, 1, layout="tight", figsize=(8, 5))
axs.errorbar(
    dataset[0],
    dataset[1],
    yerr=dataset[2],
    # label=labels[i],
    linestyle=None,
    fmt="o",
    capsize=5,
    label=r"Myers \textit{et al.} 2012 Result",
)
fig.suptitle(r"Compton Scattering" + r" on ${}^6\mathrm{Li}$ at 60 MeV")
plt.ylabel(r"$d\sigma/d\Omega$ [nb/sr]")
plt.xlabel(r"Scattering Angle $\theta$ (Degrees)")
axs.scatter(
    Theory[0],
    Theory[1],
    label="TDA calcuation, without inverse transform",
    s=85,
    c="red",
    marker="^",
)
plt.ylim(0, 215)
plt.legend()
script_dir = os.path.dirname(os.path.abspath(__file__))
fig.savefig(os.path.join(script_dir, "SRGnoReverse.pdf"))
plt.show()


==> compton/Comp6LiAllEnergies.py <==
# -*- coding: utf-8 -*-

"""
@author: alexl
"""

import numpy as np
import CrossSection as cc
from matplotlib import pyplot as plt
from matplotlib import rcParams
from scipy.interpolate import make_interp_spline

rcParams["text.usetex"] = True
rcParams["font.family"] = "serif"
rcParams["font.size"] = 18
rcParams["axes.labelsize"] = 20
rcParams["xtick.labelsize"] = 16
rcParams["ytick.labelsize"] = 16
rcParams["legend.fontsize"] = 14
rcParams["lines.linewidth"] = 2.5
rcParams["axes.linewidth"] = 1.5
rcParams["xtick.major.width"] = 1.5
rcParams["ytick.major.width"] = 1.5
rcParams["xtick.major.size"] = 6
rcParams["ytick.major.size"] = 6

energies = [60, 75, 86, 100]
Odeltaonebod = "Odelta3"
Odeltatwobod = "Odelta4"

data2012 = np.array(
    [
        [40.0, 196.0, 2.0 * np.sqrt(34)],
        [55.0, 176.0, 10.0],
        [75.0, 125.0, np.sqrt(65)],
        [90.0, 135.0, np.sqrt(65)],
        [110.0, 138.0, np.sqrt(89)],
        [125.0, 177.0, 3.0 * np.sqrt(13)],
        [145.0, 178.0, 3.0 * np.sqrt(13)],
        [159.0, 193.0, 10.0],
    ],
    dtype=float,
)

data2014 = np.array(
    [
        [40.0, 203.0, 2.0 * np.sqrt(106)],
        [55.0, 147.0, np.sqrt(170)],
        [75.0, 140.0, np.sqrt(193)],
        [90.0, 159.0, np.sqrt(233)],
        [110.0, 146.0, np.sqrt(449)],
        [145.0, 167.0, 2.0 * np.sqrt(97)],
        [159.0, 172.0, 15.0],
    ],
    dtype=float,
)

exp_data = {60: data2012, 86: data2014}


def maxDev(ar):
    minVal = np.min(ar)
    maxVal = np.max(ar)
    return (maxVal - minVal) / 2


def compute_cross_sections(energy):
    Ntot = 14
    twobody_dir = f"/home/alexander/Dropbox/COMPTON-RESULTS-FROM-DENSITIES/results-6Li/2bod/{energy}MeV/"
    onebody_dir = f"/home/alexander/Dropbox/COMPTON-RESULTS-FROM-DENSITIES/results-6Li/1bod/{energy}MeV/"

    lambdaSRGs = np.array([1.880, 2.236])
    lambdaCuts = np.array([450, 500])
    omegaHs = np.array([16, 18])
    thetas = np.array([1, 40, 55, 75, 90, 110, 125, 145, 159, 180])
    out = np.zeros((len(thetas), 2))

    for i, theta in enumerate(thetas):
        values = []
        for lambdaSRG in lambdaSRGs:
            for lambdaCut in lambdaCuts:
                for omegaH in omegaHs:
                    try:
                        crossSec = cc.ccForDict(
                            onebody_dir,
                            twobody_dir,
                            Odeltaonebod=Odeltaonebod,
                            Odeltatwobod=Odeltatwobod,
                            returnFull=True,
                            energy=energy,
                            angle=theta,
                            lambdaCut=lambdaCut,
                            lambdaSRG=lambdaSRG,
                            Ntotmax=Ntot,
                            omegaH=omegaH,
                        )
                        values.append(crossSec["cc"])
                    except FileNotFoundError:
                        pass
        if len(values) > 0:
            x = np.mean(values)
            sigma = np.sqrt(maxDev(values) ** 2 + (0.05 * x) ** 2)
            out[i] = x, sigma
        else:
            out[i] = np.nan, np.nan

    return thetas, out


colors = [
    "#0072B2",  # blue
    "#D55E00",  # vermillion/red-orange
    "#009E73",  # bluish green
    "#CC79A7",  # reddish purple
]
linestyles = ["-", "--", "-.", ":"]
linewidths = [2.5, 2.5, 2.5, 3.5]
exp_markers = {60: ("o", 8), 86: ("^", 10)}
fill_alpha = 0.25


def main():
    print("This script takes about 10 seconds to run.")

    fig, ax = plt.subplots(figsize=(8, 5))

    for idx, energy in enumerate(energies):
        color = colors[idx]
        thetas, out = compute_cross_sections(energy)
        print(f"Getting {energy} MeV results.")
        valid = ~np.isnan(out[:, 0])
        th = thetas[valid]
        mean = out[valid, 0]
        err = out[valid, 1]

        th_fine = np.linspace(th.min(), th.max(), 300)
        spl_mean = make_interp_spline(th, mean, k=3)
        spl_lo = make_interp_spline(th, mean - err, k=3)
        spl_hi = make_interp_spline(th, mean + err, k=3)

        assert np.all(np.abs(spl_mean(th) - mean) < 1e-3), (
            "Spline deviates from data (theory mean)"
        )
        assert np.all(np.abs(spl_lo(th) - (mean - err)) < 1e-3), (
            "Spline deviates from data (theory lo)"
        )
        assert np.all(np.abs(spl_hi(th) - (mean + err)) < 1e-3), (
            "Spline deviates from data (theory hi)"
        )

        # Theory: spline with distinct dashed line per energy
        ls = linestyles[idx]
        lw = linewidths[idx]
        ax.plot(
            th_fine,
            spl_mean(th_fine),
            ls,
            color=color,
            linewidth=lw,
            label=rf"${energy}\,\mathrm{{MeV}}$ Theory",
        )
        ax.fill_between(
            th_fine, spl_lo(th_fine), spl_hi(th_fine), color=color, alpha=fill_alpha
        )

        # Experiment: scatter with error bars
        data = exp_data.get(energy, None)
        if data is not None:
            order = np.argsort(data[:, 0])
            xd = data[order, 0]
            yd = data[order, 1]
            ed = data[order, 2]
            marker, msize = exp_markers[energy]

            ax.errorbar(
                xd,
                yd,
                yerr=ed,
                fmt=marker,
                color=color,
                markersize=msize,
                capsize=8.0,
                capthick=2.0,
                linewidth=2.0,
                label=rf"${energy}\,\mathrm{{MeV}}$ Experiment",
            )

    ax.set_xlim(0, 180)
    ax.set_xticks(np.arange(0, 181, 15))
    ax.set_ylim(bottom=0)
    ax.set_xlabel(r"$\theta$ (degrees)")
    ax.set_ylabel(r"$\mathrm{d}\sigma/\mathrm{d}\Omega\;[\mathrm{nb/sr}]$")
    ax.legend(ncol=2)
    fig.tight_layout()
    fig.savefig("TheoryVSExp_All_Energies.pdf", dpi=600)
    plt.show()


if __name__ == "__main__":
    main()


==> compton/Comp6LiCombine.py <==
# -*- coding: utf-8 -*-

"""
@author: alexl
"""

import numpy as np
import CrossSection as cc
from matplotlib import pyplot as plt
from matplotlib import rcParams
from matplotlib.gridspec import GridSpec
from scipy.interpolate import make_interp_spline

rcParams["text.usetex"] = True
rcParams["font.family"] = "serif"
rcParams["font.size"] = 18
rcParams["axes.labelsize"] = 20
rcParams["xtick.labelsize"] = 16
rcParams["ytick.labelsize"] = 16
rcParams["legend.fontsize"] = 14
rcParams["lines.linewidth"] = 2.5
rcParams["axes.linewidth"] = 1.5
rcParams["xtick.major.width"] = 1.5
rcParams["ytick.major.width"] = 1.5
rcParams["xtick.major.size"] = 6
rcParams["ytick.major.size"] = 6

energies = [60, 75, 86, 100]
Odeltaonebod = "Odelta3"
Odeltatwobod = "Odelta4"

data2012 = np.array(
    [
        [40.0, 196.0, 2.0 * np.sqrt(34)],
        [55.0, 176.0, 10.0],
        [75.0, 125.0, np.sqrt(65)],
        [90.0, 135.0, np.sqrt(65)],
        [110.0, 138.0, np.sqrt(89)],
        [125.0, 177.0, 3.0 * np.sqrt(13)],
        [145.0, 178.0, 3.0 * np.sqrt(13)],
        [159.0, 193.0, 10.0],
    ],
    dtype=float,
)

data2014 = np.array(
    [
        [40.0, 203.0, 2.0 * np.sqrt(106)],
        [55.0, 147.0, np.sqrt(170)],
        [75.0, 140.0, np.sqrt(193)],
        [90.0, 159.0, np.sqrt(233)],
        [110.0, 146.0, np.sqrt(449)],
        [145.0, 167.0, 2.0 * np.sqrt(97)],
        [159.0, 172.0, 15.0],
    ],
    dtype=float,
)

exp_data = {60: data2012, 86: data2014}


def maxDev(ar):
    minVal = np.min(ar)
    maxVal = np.max(ar)
    return (maxVal - minVal) / 2


def compute_cross_sections(energy):
    Ntot = 14
    twobody_dir = f"/home/alexander/Dropbox/COMPTON-RESULTS-FROM-DENSITIES/results-6Li/2bod/{energy}MeV/"
    onebody_dir = f"/home/alexander/Dropbox/COMPTON-RESULTS-FROM-DENSITIES/results-6Li/1bod/{energy}MeV/"

    lambdaSRGs = np.array([1.880, 2.236])
    lambdaCuts = np.array([450, 500])
    omegaHs = np.array([16, 18])
    thetas = np.array([1, 40, 55, 75, 90, 110, 125, 145, 159, 180])
    out = np.zeros((len(thetas), 2))

    for i, theta in enumerate(thetas):
        values = []
        for lambdaSRG in lambdaSRGs:
            for lambdaCut in lambdaCuts:
                for omegaH in omegaHs:
                    try:
                        crossSec = cc.ccForDict(
                            onebody_dir,
                            twobody_dir,
                            Odeltaonebod=Odeltaonebod,
                            Odeltatwobod=Odeltatwobod,
                            returnFull=True,
                            energy=energy,
                            angle=theta,
                            lambdaCut=lambdaCut,
                            lambdaSRG=lambdaSRG,
                            Ntotmax=Ntot,
                            omegaH=omegaH,
                        )
                        values.append(crossSec["cc"])
                    except FileNotFoundError:
                        pass
        if len(values) > 0:
            x = np.mean(values)
            sigma = np.sqrt(maxDev(values) ** 2 + (0.05 * x) ** 2)
            out[i] = x, sigma
        else:
            out[i] = np.nan, np.nan

    return thetas, out


# Styling for the bottom (all-energies-overlay) plot
all_colors = [
    "#0072B2",  # blue
    "#D55E00",  # vermillion/red-orange
    "#009E73",  # bluish green
    "#CC79A7",  # reddish purple
]
linestyles = ["-", "--", "-.", ":"]
linewidths = [2.5, 2.5, 2.5, 3.5]
all_exp_markers = {60: ("o", 8), 86: ("^", 10)}

# Styling for the top (2x2 panels) plot
panel_color = "#0072B2"
panel_exp_markers = {60: ("o", 8), 86: ("o", 8)}
fill_alpha = 0.25


def main():
    print("This script takes about 10 seconds to run.")

    results = {}
    for energy in energies:
        thetas, out = compute_cross_sections(energy)
        print(f"Getting {energy} MeV results.")
        results[energy] = (thetas, out)

    # Shared horizontal extent so that the top panels and the bottom plot
    # have identical data-area x-coordinates (forced vertical alignment).
    plot_left = 0.08
    plot_right = 0.92

    fig = plt.figure(figsize=(14, 18))

    gs_top = GridSpec(
        2,
        2,
        figure=fig,
        left=plot_left,
        right=plot_right,
        top=0.955,
        bottom=0.52,
        wspace=0,
        hspace=0,
    )
    panel_axes = np.array(
        [[fig.add_subplot(gs_top[i, j]) for j in range(2)] for i in range(2)]
    )
    panel_axes_flat = panel_axes.flatten()

    gs_bot = GridSpec(
        1, 1, figure=fig, left=plot_left, right=plot_right, top=0.44, bottom=0.05
    )
    bottom_ax = fig.add_subplot(gs_bot[0, 0])

    # ---- Top: 2x2 panels (single-color theory + experiment per panel) ----
    theory_handle = None
    exp_handles = {}
    for idx, energy in enumerate(energies):
        ax = panel_axes_flat[idx]
        thetas, out = results[energy]
        valid = ~np.isnan(out[:, 0])
        th = thetas[valid]
        mean = out[valid, 0]
        err = out[valid, 1]

        th_fine = np.linspace(th.min(), th.max(), 300)
        spl_mean = make_interp_spline(th, mean, k=3)
        spl_lo = make_interp_spline(th, mean - err, k=3)
        spl_hi = make_interp_spline(th, mean + err, k=3)

        assert np.all(np.abs(spl_mean(th) - mean) < 1e-3), (
            "Spline deviates from data (theory mean)"
        )
        assert np.all(np.abs(spl_lo(th) - (mean - err)) < 1e-3), (
            "Spline deviates from data (theory lo)"
        )
        assert np.all(np.abs(spl_hi(th) - (mean + err)) < 1e-3), (
            "Spline deviates from data (theory hi)"
        )

        (line,) = ax.plot(
            th_fine,
            spl_mean(th_fine),
            "-",
            color=panel_color,
            linewidth=2.5,
            label="Theory",
        )
        ax.fill_between(
            th_fine,
            spl_lo(th_fine),
            spl_hi(th_fine),
            color=panel_color,
            alpha=fill_alpha,
        )
        if theory_handle is None:
            theory_handle = line

        data = exp_data.get(energy, None)
        if data is not None:
            order = np.argsort(data[:, 0])
            xd = data[order, 0]
            yd = data[order, 1]
            ed = data[order, 2]
            marker, msize = panel_exp_markers[energy]

            eb = ax.errorbar(
                xd,
                yd,
                yerr=ed,
                fmt=marker,
                color=panel_color,
                markersize=msize,
                capsize=8.0,
                capthick=2.0,
                linewidth=2.0,
                label="Experiment",
            )
            exp_handles[energy] = eb

        ax.set_xlim(0, 180)
        ax.set_xticks(np.arange(0, 151, 30))
        ax.text(
            0.5,
            0.95,
            rf"${energy}\,\mathrm{{MeV}}$",
            transform=ax.transAxes,
            ha="center",
            va="top",
            fontsize=20,
        )

    for ax in panel_axes[:, 1]:
        ax.yaxis.tick_right()
        ax.yaxis.set_label_position("right")

    for ax in panel_axes[-1, :]:
        ax.set_xlabel(r"$\theta$ (Degrees)")

    ylabel = r"$\mathrm{d}\sigma/\mathrm{d}\Omega\;[\mathrm{nb/sr}]$"
    panel_y_mid = (0.955 + 0.52) / 2
    fig.text(
        0.015,
        panel_y_mid,
        ylabel,
        ha="center",
        va="center",
        rotation="vertical",
        fontsize=30,
    )
    fig.text(
        0.985,
        panel_y_mid,
        ylabel,
        ha="center",
        va="center",
        rotation="vertical",
        fontsize=30,
    )

    exp_handle = next(iter(exp_handles.values()))
    handles = [theory_handle, exp_handle]
    labels = [h.get_label() for h in handles]
    ax100 = panel_axes_flat[energies.index(100)]
    ax100.legend(handles, labels, loc="center right", frameon=True)

    # fig.text(
    #     0.5, 0.98,
    #     r"Compton Scattering on ${}^{6}\mathrm{Li}$",
    #     ha="center", va="top", fontsize=22,
    # )

    # ---- Bottom: all energies on a single axis ----
    for idx, energy in enumerate(energies):
        color = all_colors[idx]
        thetas, out = results[energy]
        valid = ~np.isnan(out[:, 0])
        th = thetas[valid]
        mean = out[valid, 0]
        err = out[valid, 1]

        th_fine = np.linspace(th.min(), th.max(), 300)
        spl_mean = make_interp_spline(th, mean, k=3)
        spl_lo = make_interp_spline(th, mean - err, k=3)
        spl_hi = make_interp_spline(th, mean + err, k=3)

        ls = linestyles[idx]
        lw = linewidths[idx]
        bottom_ax.plot(
            th_fine,
            spl_mean(th_fine),
            ls,
            color=color,
            linewidth=lw,
            label=rf"${energy}\,\mathrm{{MeV}}$ Theory",
        )
        bottom_ax.fill_between(
            th_fine, spl_lo(th_fine), spl_hi(th_fine), color=color, alpha=fill_alpha
        )

        data = exp_data.get(energy, None)
        if data is not None:
            order = np.argsort(data[:, 0])
            xd = data[order, 0]
            yd = data[order, 1]
            ed = data[order, 2]
            marker, msize = all_exp_markers[energy]

            bottom_ax.errorbar(
                xd,
                yd,
                yerr=ed,
                fmt=marker,
                color=color,
                markersize=msize,
                capsize=8.0,
                capthick=2.0,
                linewidth=2.0,
                label=rf"${energy}\,\mathrm{{MeV}}$ Experiment",
            )

    bottom_ax.set_xlim(0, 180)
    bottom_ax.set_xticks(np.arange(0, 181, 15))
    bottom_ax.set_ylim(bottom=0)
    bottom_ax.set_xlabel(r"$\theta$ (degrees)")
    bottom_ax.set_ylabel(
        r"$\mathrm{d}\sigma/\mathrm{d}\Omega\;[\mathrm{nb/sr}]$", fontsize=30
    )
    bottom_ax.legend(ncol=2)

    fig.savefig("Comp6LiCombine.pdf", dpi=600)
    plt.show()


if __name__ == "__main__":
    main()


==> compton/Comp6LiPanels.py <==
# -*- coding: utf-8 -*-

"""
@author: alexl
"""

import numpy as np
import CrossSection as cc
from matplotlib import pyplot as plt
from matplotlib import rcParams
from scipy.interpolate import make_interp_spline

rcParams["text.usetex"] = True
rcParams["font.family"] = "serif"
rcParams["font.size"] = 18
rcParams["axes.labelsize"] = 20
rcParams["xtick.labelsize"] = 16
rcParams["ytick.labelsize"] = 16
rcParams["legend.fontsize"] = 14
rcParams["lines.linewidth"] = 2.5
rcParams["axes.linewidth"] = 1.5
rcParams["xtick.major.width"] = 1.5
rcParams["ytick.major.width"] = 1.5
rcParams["xtick.major.size"] = 6
rcParams["ytick.major.size"] = 6

energies = [60, 75, 86, 100]
Odeltaonebod = "Odelta3"
Odeltatwobod = "Odelta4"

data2012 = np.array(
    [
        [40.0, 196.0, 2.0 * np.sqrt(34)],
        [55.0, 176.0, 10.0],
        [75.0, 125.0, np.sqrt(65)],
        [90.0, 135.0, np.sqrt(65)],
        [110.0, 138.0, np.sqrt(89)],
        [125.0, 177.0, 3.0 * np.sqrt(13)],
        [145.0, 178.0, 3.0 * np.sqrt(13)],
        [159.0, 193.0, 10.0],
    ],
    dtype=float,
)

data2014 = np.array(
    [
        [40.0, 203.0, 2.0 * np.sqrt(106)],
        [55.0, 147.0, np.sqrt(170)],
        [75.0, 140.0, np.sqrt(193)],
        [90.0, 159.0, np.sqrt(233)],
        [110.0, 146.0, np.sqrt(449)],
        [145.0, 167.0, 2.0 * np.sqrt(97)],
        [159.0, 172.0, 15.0],
    ],
    dtype=float,
)

exp_data = {60: data2012, 86: data2014}


def maxDev(ar):
    minVal = np.min(ar)
    maxVal = np.max(ar)
    return (maxVal - minVal) / 2


def compute_cross_sections(energy):
    Ntot = 14
    twobody_dir = f"/home/alexander/Dropbox/COMPTON-RESULTS-FROM-DENSITIES/results-6Li/2bod/{energy}MeV/"
    onebody_dir = f"/home/alexander/Dropbox/COMPTON-RESULTS-FROM-DENSITIES/results-6Li/1bod/{energy}MeV/"

    lambdaSRGs = np.array([1.880, 2.236])
    lambdaCuts = np.array([450, 500])
    omegaHs = np.array([16, 18])
    thetas = np.array([1, 40, 55, 75, 90, 110, 125, 145, 159, 180])
    out = np.zeros((len(thetas), 2))

    for i, theta in enumerate(thetas):
        values = []
        for lambdaSRG in lambdaSRGs:
            for lambdaCut in lambdaCuts:
                for omegaH in omegaHs:
                    try:
                        crossSec = cc.ccForDict(
                            onebody_dir,
                            twobody_dir,
                            Odeltaonebod=Odeltaonebod,
                            Odeltatwobod=Odeltatwobod,
                            returnFull=True,
                            energy=energy,
                            angle=theta,
                            lambdaCut=lambdaCut,
                            lambdaSRG=lambdaSRG,
                            Ntotmax=Ntot,
                            omegaH=omegaH,
                        )
                        values.append(crossSec["cc"])
                    except FileNotFoundError:
                        pass
        if len(values) > 0:
            x = np.mean(values)
            sigma = np.sqrt(maxDev(values) ** 2 + (0.05 * x) ** 2)
            out[i] = x, sigma
        else:
            out[i] = np.nan, np.nan

    return thetas, out


plot_color = "#0072B2"
exp_markers = {60: ("o", 8), 86: ("o", 8)}
fill_alpha = 0.25


def main():
    print("This script takes about 10 seconds to run.")

    fig, axes = plt.subplots(2, 2, figsize=(14, 10), sharex=True)
    axes_flat = axes.flatten()

    theory_handle = None
    exp_handles = {}

    for idx, energy in enumerate(energies):
        ax = axes_flat[idx]
        thetas, out = compute_cross_sections(energy)
        print(f"Getting {energy} MeV results.")
        valid = ~np.isnan(out[:, 0])
        th = thetas[valid]
        mean = out[valid, 0]
        err = out[valid, 1]

        th_fine = np.linspace(th.min(), th.max(), 300)
        spl_mean = make_interp_spline(th, mean, k=3)
        spl_lo = make_interp_spline(th, mean - err, k=3)
        spl_hi = make_interp_spline(th, mean + err, k=3)

        assert np.all(np.abs(spl_mean(th) - mean) < 1e-3), (
            "Spline deviates from data (theory mean)"
        )
        assert np.all(np.abs(spl_lo(th) - (mean - err)) < 1e-3), (
            "Spline deviates from data (theory lo)"
        )
        assert np.all(np.abs(spl_hi(th) - (mean + err)) < 1e-3), (
            "Spline deviates from data (theory hi)"
        )

        (line,) = ax.plot(
            th_fine,
            spl_mean(th_fine),
            "-",
            color=plot_color,
            linewidth=2.5,
            label="Theory",
        )
        ax.fill_between(
            th_fine,
            spl_lo(th_fine),
            spl_hi(th_fine),
            color=plot_color,
            alpha=fill_alpha,
        )
        if theory_handle is None:
            theory_handle = line

        data = exp_data.get(energy, None)
        if data is not None:
            order = np.argsort(data[:, 0])
            xd = data[order, 0]
            yd = data[order, 1]
            ed = data[order, 2]
            marker, msize = exp_markers[energy]

            eb = ax.errorbar(
                xd,
                yd,
                yerr=ed,
                fmt=marker,
                color=plot_color,
                markersize=msize,
                capsize=8.0,
                capthick=2.0,
                linewidth=2.0,
                label="Experiment",
            )
            exp_handles[energy] = eb

        ax.set_xlim(0, 180)
        ax.set_xticks(np.arange(0, 151, 30))
        ax.text(
            0.5,
            0.95,
            rf"${energy}\,\mathrm{{MeV}}$",
            transform=ax.transAxes,
            ha="center",
            va="top",
            fontsize=20,
        )

    for ax in axes[:, 1]:
        ax.yaxis.tick_right()
        ax.yaxis.set_label_position("right")

    for ax in axes[-1, :]:
        ax.set_xlabel(r"$\theta$ (Degrees)")

    ylabel = r"$\mathrm{d}\sigma/\mathrm{d}\Omega\;[\mathrm{nb/sr}]$"
    fig.text(
        0.015, 0.5, ylabel, ha="center", va="center", rotation="vertical", fontsize=35
    )
    fig.text(
        0.985, 0.5, ylabel, ha="center", va="center", rotation="vertical", fontsize=35
    )

    exp_handle = next(iter(exp_handles.values()))
    handles = [theory_handle, exp_handle]
    labels = [h.get_label() for h in handles]
    ax100 = axes_flat[energies.index(100)]
    ax100.legend(handles, labels, loc="center right", frameon=True)

    fig.suptitle(r"Compton Scattering on ${}^{6}\mathrm{Li}$", fontsize=22, y=0.98)

    fig.subplots_adjust(
        left=0.08, right=0.92, bottom=0.08, top=0.93, wspace=0, hspace=0
    )
    fig.savefig("TheoryVSExp_Panels.pdf", dpi=600)
    plt.show()


if __name__ == "__main__":
    main()


==> compton/lambda_variation.py <==
# -*- coding: utf-8 -*-
"""
Compute percentage variation in Compton cross section from varying lambdaCut,
averaged across omegaH and lambdaSRG, for each energy and theta.
"""

import numpy as np
import CrossSection as cc
from matplotlib import pyplot as plt
from matplotlib import rcParams
from scipy.interpolate import make_interp_spline

rcParams["text.usetex"] = True
rcParams["font.family"] = "serif"
rcParams["font.size"] = 18
rcParams["axes.labelsize"] = 20
rcParams["xtick.labelsize"] = 16
rcParams["ytick.labelsize"] = 16
rcParams["legend.fontsize"] = 14
rcParams["lines.linewidth"] = 2.5
rcParams["axes.linewidth"] = 1.5
rcParams["xtick.major.width"] = 1.5
rcParams["ytick.major.width"] = 1.5
rcParams["xtick.major.size"] = 6
rcParams["ytick.major.size"] = 6

energies = [60, 75, 86, 100]
Odeltaonebod = "Odelta3"
Odeltatwobod = "Odelta4"
Ntot = 14

lambdaSRGs = [1.880, 2.236]
lambdaCuts = [450, 500]
omegaHs = [16, 18]
thetas = np.array([1, 40, 55, 75, 90, 110, 125, 145, 159, 180])


def get_cc(energy, theta, lambdaSRG, lambdaCut, omegaH):
    twobody_dir = f"/home/alexander/Dropbox/COMPTON-RESULTS-FROM-DENSITIES/results-6Li/2bod/{energy}MeV/"
    onebody_dir = f"/home/alexander/Dropbox/COMPTON-RESULTS-FROM-DENSITIES/results-6Li/1bod/{energy}MeV/"
    try:
        result = cc.ccForDict(
            onebody_dir,
            twobody_dir,
            Odeltaonebod=Odeltaonebod,
            Odeltatwobod=Odeltatwobod,
            returnFull=True,
            energy=energy,
            angle=theta,
            lambdaCut=lambdaCut,
            lambdaSRG=lambdaSRG,
            Ntotmax=Ntot,
            omegaH=omegaH,
        )
        return result["cc"]
    except FileNotFoundError:
        return np.nan


# For each (energy, theta), compute percentage change from varying lambdaCut
# For fixed (omegaH, lambdaSRG): pct = (cc(500) - cc(450)) / mean(cc) * 100
# Then average across omegaH and lambdaSRG

# Store results: dict[energy] -> array of shape (len(thetas),) with avg pct change
pct_by_energy = {}

for energy in energies:
    pct_at_theta = np.zeros(len(thetas))
    for i, theta in enumerate(thetas):
        pct_vals = []
        for lambdaSRG in lambdaSRGs:
            for omegaH in omegaHs:
                cc1 = get_cc(energy, theta, lambdaSRG, 450, omegaH)
                cc2 = get_cc(energy, theta, lambdaSRG, 500, omegaH)
                if not (np.isnan(cc1) or np.isnan(cc2)):
                    mean_val = abs((cc1 + cc2)) / 2.0
                    if mean_val > 0:
                        pct = (cc2 - cc1) / mean_val * 100.0
                        pct_vals.append(pct)
        if pct_vals:
            pct_at_theta[i] = np.mean(pct_vals)
        else:
            pct_at_theta[i] = np.nan
    pct_by_energy[energy] = pct_at_theta
    print(f"\n{energy} MeV:")
    for i, theta in enumerate(thetas):
        print(f"  theta={theta:>3d}: {pct_at_theta[i]:.2f}%")

# Compute average across all energies
all_pcts = np.array([pct_by_energy[e] for e in energies])
avg_pct = np.nanmean(all_pcts, axis=0)

print("\nAverage across all energies:")
for i, theta in enumerate(thetas):
    print(f"  theta={theta:>3d}: {avg_pct[i]:.2f}%")

# Plot
colors = ["#0072B2", "#D55E00", "#009E73", "#CC79A7"]
linestyles = ["-", "--", "-.", ":"]
linewidths = [3.5, 3.5, 3.5, 4.5]

fig, ax = plt.subplots(figsize=(9, 4))

for idx, energy in enumerate(energies):
    valid = ~np.isnan(pct_by_energy[energy])
    th = thetas[valid]
    pct = pct_by_energy[energy][valid]

    th_fine = np.linspace(th.min(), th.max(), 300)
    spl = make_interp_spline(th, pct, k=3)

    ax.plot(
        th_fine,
        spl(th_fine),
        linestyles[idx],
        color=colors[idx],
        linewidth=linewidths[idx],
        label=rf"${energy}\,\mathrm{{MeV}}$",
    )

# Average line (bold, black, spline)
valid = ~np.isnan(avg_pct)
th = thetas[valid]
avg = avg_pct[valid]
th_fine = np.linspace(th.min(), th.max(), 300)
spl_avg = make_interp_spline(th, avg, k=3)

ax.plot(
    th_fine,
    spl_avg(th_fine),
    "k-",
    linewidth=4,
    label="Average (all energies)",
    zorder=5,
)

ax.set_xlabel(r"$\theta$ (degrees)")
ax.set_ylabel(r"$\mathrm{d}\sigma/\mathrm{d}\Omega$ (\%) variation in $\Lambda$")
ax.set_xlim(0, 180)
ax.set_ylim(2, 6.25)
ax.set_xticks(np.arange(0, 181, 15))
overall_avg = np.nanmean(avg_pct)
ax.text(
    0.05,
    0.07,
    rf"Average Variation $= {overall_avg:.1f}\,\%$",
    transform=ax.transAxes,
    fontsize=20,
)
ax.legend()
ax.grid(True, alpha=0.3)
fig.tight_layout()
fig.savefig("LambdaCut_variation.pdf", dpi=600)
print("\nSaved plot to LambdaCut_variation.pdf")
plt.show()


==> pion/pion-above.py <==
import os
import re
import glob
import readDensity as rd
import numpy as np
from matplotlib import pyplot as plt
from matplotlib import rcParams
from scipy.interpolate import make_interp_spline

rcParams["text.usetex"] = True
rcParams["font.family"] = "serif"

RESULTS_DIR = "/home/alexander/Dropbox/PionPion"


def main():
    energy = 170
    nucs = ["3He", "3H", "4He", "6Li"]
    nuc_labels = {
        "3He": r"${}^3\mathrm{He}$",
        "3H": r"${}^3\mathrm{H}$",
        "4He": r"${}^4\mathrm{He}$",
        "6Li": r"${}^6\mathrm{Li}$",
    }
    pion_labels = [r"$\pi^-$", r"$\pi^0$", r"$\pi^+$"]
    pion_colors = ["#0072B2", "#D55E00", "#009E73"]
    pion_linestyles = ["--", "-.", ":"]
    thetas = list(range(15, 166, 15))
    printer = False
    # allCross[nuc] has shape (numThetas, numExtQnums, 2) where [:,:,0]=mean, [:,:,1]=unc
    allCross = {}
    for nuc in nucs:
        folder = f"{RESULTS_DIR}/results-{nuc}/1bod/{energy}MeV-pi0"
        vals = getValues(folder, energy)
        allCross[nuc] = np.array(
            [getCrossMeanUncer(th, energy, folder) for th in thetas]
        )

    # Plot: 2x2 grid, one panel per nucleus, one curve per pion charge
    fig, axes = plt.subplots(2, 2, sharex=True, figsize=(10, 5))
    for ax, nuc in zip(axes.flat, nucs):
        numExtQnums = allCross[nuc].shape[1]
        th = np.array(thetas)
        th_fine = np.linspace(th.min(), th.max(), 300)
        ymax = 0.0
        for q in range(numExtQnums):
            mean = allCross[nuc][:, q, 0]  # shape (numThetas,)
            unc = allCross[nuc][:, q, 1]  # shape (numThetas,)
            unc = np.sqrt(unc**2 + (0.015 * mean) ** 2)
            if printer:
                print("mean=", mean)
                print("unc=", unc)
            spl_mean = make_interp_spline(th, mean, k=3)
            spl_lo = make_interp_spline(th, mean - unc, k=3)
            spl_hi = make_interp_spline(th, mean + unc, k=3)
            ymax = max(ymax, np.max(spl_hi(th_fine)))
            ax.fill_between(
                th_fine,
                spl_lo(th_fine),
                spl_hi(th_fine),
                alpha=0.3,
                color=pion_colors[q],
            )
            ax.plot(
                th_fine,
                spl_mean(th_fine),
                color=pion_colors[q],
                linestyle=pion_linestyles[q],
                label=pion_labels[q],
                linewidth=2,
            )
        ax.set_ylim(0, 1.1 * ymax)
        ax.text(
            0.4,
            0.95,
            nuc_labels[nuc] + r" one-body contribution",
            transform=ax.transAxes,
            ha="center",
            va="top",
            fontsize=14,
        )

    for ax in axes[0, :]:
        ax.tick_params(labelbottom=False)
    for ax in axes[:, 1]:
        ax.yaxis.tick_right()
    for ax in axes.flat:
        ax.set_xlim(0, 180)
        ax.set_xticks(np.arange(0, 181, 30))
    for ax in axes[1, :]:
        ax.set_xlabel(r"$\theta_\mathrm{cm}$ [deg]")
    fig.supylabel(
        r"$\mathrm{Tr}\left[\mathcal{M}_{\mathrm{1N}}"
        r" \mathcal{M}^{\dagger}_{\mathrm{1N}}\right]"
        r" / (64\pi^2 s)$ [$m \mathrm{b}$],\;\;\;\;$E^{\pi}_{cm}= 170 \mathrm{MeV}$",
        fontsize=14,
    )
    # fig.suptitle(
    #     r"Pion scattering at $170$ MeV"
    #     + "\n"
    #     + r"1 body contributions only, non-physical result",
    #     fontsize=16,
    # )

    axes[1, 1].legend(fontsize=15)
    plt.tight_layout()
    plt.subplots_adjust(hspace=0, wspace=0)
    plt.savefig("170MeV.pdf", dpi=600)
    plt.show()


def GetValues(theta, energy, folder):
    """
    Returns a list of Mat arrays (each a flat list of complex numbers) from
    files in `folder` that match the given theta.

    The file-name angles do NOT correspond to the actual theta values.
    Instead, the unique file-name angles are sorted and mapped positionally
    to actual theta = 15, 30, 45, ..., 165.

    Parameters
    ----------
    theta  : int   – actual scattering angle (15, 30, …, 165)
    energy : int   – energy listed on the folder (informational)
    folder : str   – path to the folder containing .dat result files
    """
    files = sorted(glob.glob(os.path.join(folder, "*.dat")))
    if not files:
        raise FileNotFoundError(f"No .dat files found in {folder}")

    # Extract unique file-name angles, sorted
    file_angles = sorted(
        {
            int(re.search(r"(\d+)deg", os.path.basename(f)).group(1))
            for f in files
            if re.search(r"(\d+)deg", os.path.basename(f))
        }
    )

    actual_thetas = list(range(15, 166, 15))  # [15, 30, ..., 165]

    if len(file_angles) != len(actual_thetas):
        raise ValueError(
            f"Expected {len(actual_thetas)} unique angles, "
            f"found {len(file_angles)}: {file_angles}"
        )

    theta_to_file_angle = dict(zip(actual_thetas, file_angles))

    if theta not in theta_to_file_angle:
        raise ValueError(f"theta={theta} not in valid range {actual_thetas}")

    target_angle = theta_to_file_angle[theta]

    # Collect all files whose filename contains this angle
    target_str = f"{target_angle:03d}deg"
    matching_files = [f for f in files if target_str in os.path.basename(f)]

    results = []
    for f in matching_files:
        data = rd.getQuantNums(f, kind="Result")
        mat = data["MatVals"]
        results.append(mat)

    return results


def getCross(mat):
    """
    Computes dSigma/dOmega = Tr(mat . mat†) for a single
    (numStates, numStates) matrix element sub-array, where the
    extQnum and lambda indices have already been selected.
    """
    return np.real(np.trace(mat @ mat.conj().T))


def getCrossMeanUncer(theta, energy, folder):
    """
    For a given theta, computes the cross section for each extQnum (pion charge)
    averaged over lambda values, with uncertainty = (max - min) / 2.

    Returns
    -------
    numpy.ndarray
        Shape (numExtQnums, 2) where arr[i] = [mean, uncertainty]
        i=0: pi^-  i=1: pi^0  i=2: pi^+
    """
    mats = GetValues(theta, energy, folder)  # list over lambdas
    numExtQnums = mats[0].shape[0]
    out = np.zeros((numExtQnums, 2))
    for i in range(numExtQnums):
        crossSections = [getCross(m[i]) for m in mats]
        mean = np.mean(crossSections)
        out[i, 0] = mean
        uncer = (max(crossSections) - min(crossSections)) / 2
        out[i, 1] = np.sqrt(
            uncer**2 + (0.03 * mean) ** 2
        )  # add 3% systematic uncertainty
    return out


def getValues(folder, energy):
    """
    Returns a dictionary {theta: list_of_mat_arrays} for every theta
    in [15, 30, ..., 165].

    Parameters
    ----------
    folder : str – path to folder containing .dat result files
    energy : int – energy the folder actually corresponds to
    """
    result = {}
    for theta in range(15, 166, 15):
        result[theta] = GetValues(theta, energy, folder)
    return result


if __name__ == "__main__":
    main()


==> piphoto/E1N.py <==
# -*- coding: utf-8 -*-

"""
@author: alexl
"""

import numpy as np
from matplotlib import pyplot as plt
from matplotlib import rcParams

rcParams["text.usetex"] = True
rcParams["font.family"] = "serif"
rcParams["font.size"] = 14
rcParams["axes.titlesize"] = 16
rcParams["axes.labelsize"] = 15
rcParams["xtick.labelsize"] = 13
rcParams["ytick.labelsize"] = 13
rcParams["lines.linewidth"] = 2.0

"""Calculate E_{0+}^{1N} for 3He, 3H, and 6Li."""
# Masses in MeV
m_N = 938.918  # average nucleon mass
m_pi = 139.571  # charged pion mass

# Nuclear masses in MeV (A * m_N minus binding energy)
M = {
    "3H": 2808.921,  # 3 * 938.918 - 8.482
    "3He": 2808.391,  # 3 * 938.918 - 7.718 (approx)
    "6Li": 5601.518,  # 6 * 938.918 - 31.99
}

# TDA form factors from tables in piphoto.tex: [central, uncertainty]
FT_SpV = {"3H": [1.48, 0.06], "3He": [-0.04, 0.01], "6Li": [0.47, 0.02]}
FT_SmV = {"3H": [-0.05, 0.01], "3He": [1.47, 0.06], "6Li": [0.47, 0.02]}

E0p_pi0p = -1.16
E0p_pi0n = +2.13

# Two-body E_{0+}^{2N} from TDA Method at O(q^4): [central, uncertainty]
E2N_val = {"3H": [-4.03, 0.17], "3He": [-4.01, 0.17], "6Li": [-2.26, 0.09]}


def main():
    fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(10, 4))

    e2n_He, de2n_He = E2N_val["3He"]
    e2n_H, de2n_H = E2N_val["3H"]

    # 3He: a0 as a function of E_{0+}^{pi^0 n}
    xs_He = np.linspace(0, 3, 200)
    y_He = np.zeros(len(xs_He))
    y_He_lo = np.zeros(len(xs_He))
    y_He_hi = np.zeros(len(xs_He))
    for i, en in enumerate(xs_He):
        lo, mid, hi = E1N("3He", Ep=E0p_pi0p, En=en)
        y_He[i] = a0("3He", mid, e2n_He)
        # min/max over both 1N and 2N uncertainty corners
        vals = [a0("3He", e1, e2n_He + s * de2n_He) for e1 in [lo, hi] for s in [-1, 1]]
        y_He_lo[i] = min(vals)
        y_He_hi[i] = max(vals)
    ax1.fill_between(xs_He, y_He_lo, y_He_hi, alpha=0.3, color="grey")
    ax1.plot(xs_He, y_He, color="blue")
    ax1.set_xlabel(
        r"$E_{0+}^{\pi^0 n}$ [$10^{-3}/m_{\pi^+}$],"
        + r"\;\;$E_{{0+}}^{{\pi^0 p}} = {0}$".format(E0p_pi0p)
        + r"$\times 10^{-3}/m_{\pi^+}$"
    )
    ax1.set_ylabel(r"$a_0$ [$10^{-6}/m_{\pi^+}^2$]")
    ax1.axvline(E0p_pi0n, color="black", linestyle="--", linewidth=1.5)
    ax1.axvline(E0p_pi0n * 1.05, color="black", linestyle=":", linewidth=1.5)
    ax1.axvline(E0p_pi0n * 0.95, color="black", linestyle=":", linewidth=1.5)
    ax1.set_title(r"${}^3\mathrm{He}$")

    # 3H: a0 as a function of E_{0+}^{pi^0 p}
    xs_H = np.linspace(-2.5, 0.5, 200)
    y_H = np.zeros(len(xs_H))
    y_H_lo = np.zeros(len(xs_H))
    y_H_hi = np.zeros(len(xs_H))
    for i, ep in enumerate(xs_H):
        lo, mid, hi = E1N("3H", Ep=ep, En=E0p_pi0n)
        y_H[i] = a0("3H", mid, e2n_H)
        vals = [a0("3H", e1, e2n_H + s * de2n_H) for e1 in [lo, hi] for s in [-1, 1]]
        y_H_lo[i] = min(vals)
        y_H_hi[i] = max(vals)
    ax2.fill_between(xs_H, y_H_lo, y_H_hi, alpha=0.3, color="grey")
    ax2.plot(xs_H, y_H, color="blue")
    ax2.set_xlabel(
        r"$E_{0+}^{\pi^0 p}$ [$10^{-3}/m_{\pi^+}$],"
        + r"\;\;$E_{{0+}}^{{\pi^0 n}} = {0}$".format(E0p_pi0n)
        + r"$\times 10^{-3}/m_{\pi^+}$"
    )
    ax2.set_ylabel(r"$a_0$ [$10^{-6}/m_{\pi^+}^2$]")
    ax2.axvline(E0p_pi0p, color="black", linestyle="--", linewidth=1.5)
    ax2.axvline(E0p_pi0p * 1.05, color="black", linestyle=":", linewidth=1.5)
    ax2.axvline(E0p_pi0p * 0.95, color="black", linestyle=":", linewidth=1.5)
    ax2.set_title(r"${}^3\mathrm{H}$")

    plt.tight_layout()
    yMax = 42
    ax1.set_ylim(0, yMax)
    ax2.set_ylim(0, yMax)
    fig.savefig("/home/alexander/OneDrive/main/piphoto/E0_dependence.pdf", dpi=300)
    plt.show()


def a0(nuc, E1N, E2N):
    coef = 1.0
    if nuc == "6Li":
        coef = 8 / 3
    return coef * (E1N + E2N) ** 2


def K1N(nuc):
    """Kinematic prefactor K_{1N} = (m_N + m_pi)/(M + m_pi) * M/m_N."""
    Mnuc = M[nuc]
    return (m_N + m_pi) / (Mnuc + m_pi) * Mnuc / m_N


def E1N(nuc, Ep=E0p_pi0p, En=E0p_pi0n):
    """One-body multipole E_{0+}^{1N} in units of 10^{-3}/m_{pi+}.

    Returns sorted np.array([min, central, max]) accounting for
    form factor uncertainties.
    """
    k = K1N(nuc)
    s_Plus_v, uncer_Plus = FT_SpV[nuc]
    s_Minus_v, uncer_Minus = FT_SmV[nuc]
    signs = np.array([-1, 1])

    def central(fp, fm):
        return k / 2 * (Ep * fp + En * fm)

    cen = central(s_Plus_v, s_Minus_v)

    # Evaluate at all 4 corners of the form factor uncertainty box
    corners = np.zeros(len(signs) ** 2)
    idx = 0
    for s1 in signs:
        for s2 in signs:
            corners[idx] = central(
                s_Plus_v + s1 * uncer_Plus, s_Minus_v + s2 * uncer_Minus
            )
            idx += 1

    return np.sort(np.array([corners.min(), cen, corners.max()]))


if __name__ == "__main__":
    for nuc in ["3H", "3He", "6Li"]:
        lo, cen, hi = E1N(nuc)
        print(f"{nuc:4s}: E_{{0+}}^{{1N}} = {cen:.4f} [{lo:.4f}, {hi:.4f}]")
    main()


==> piphoto/check_a0.py <==
#!/usr/bin/env python3
"""
Verify the a_0 (gamma pi^0) threshold scattering-length values and their
uncertainties in the photoproduction summary table (label: piphoto_summary).

For real photons (k^2 = 0) only the E_{0+} term survives in Eq. (Generala0),
so the threshold "scattering length" reduces to (piphoto.tex, ~line 451):

    a_0 = c * |E_{0+}|^2 ,    c = 4/3 * J(J+1)
        c = 1     for spin-1/2  (3H, 3He)
        c = 8/3   for spin-1    (6Li)

with E_{0+} in [10^{-3}/m_pi+] and a_0 in [10^{-6}/m_pi+^2].

Error propagation (E_{0+} is the only input, L_{0+} drops out at k^2 = 0):

    sigma_a0 = |d a_0 / d E_{0+}| * sigma_E = 2 c |E_{0+}| sigma_E
             = 2 sqrt(c * a_0) * sigma_E         (using a_0 = c E^2)

The combined sigma_E is built from the breakdown-table sub-uncertainties,
exactly as in quadrature_uncertainties.py:
    sigma_E = sqrt( sigma_1N^2 + sigma_2N^2 ),  each component = quadrature of
    its listed (structure)(amplitude) / (potential)(numerical) sub-errors.
"""

import re
from math import sqrt


def parse(entry):
    """'-4.030(32)(10)' -> (value, [0.032, 0.010])."""
    value_str = entry.split("(")[0].strip()
    value = float(value_str)
    ndec = len(value_str.split(".")[1]) if "." in value_str else 0
    scale = 10.0 ** (-ndec)
    sigmas = [int(d) * scale for d in re.findall(r"\((\d+)\)", entry)]
    return value, sigmas


def quad(*sigmas):
    return sqrt(sum(s * s for s in sigmas))


def sigma_E(one_body, two_body):
    """Combined 1N (+) 2N uncertainty on E_{0+}, added in quadrature."""
    _, s1 = parse(one_body)
    _, s2 = parse(two_body)
    return quad(quad(*s1), quad(*s2))


# ---------------------------------------------------------------------------
# Rows: nucleus, method, c, E1N, E2N (breakdown q^4/q^3 entries used in summary),
# and the a_0 value + uncertainty as printed in the summary table.
# a_0 printed as value(uu): uu are the uncertainty digits in the last place(s)
# of the value.
# ---------------------------------------------------------------------------
rows = [
    # nucleus  method        c      E1N            E2N              a0_str
    ("3H",  "TDA",       1.0,    "-0.99(3)(5)", "-4.03(13)(0)",   "25.25(143)"),
    ("3H",  "Lenkewitz", 1.0,    "-0.93(3)(5)", "-4.030(32)(10)", "24.60(67)"),
    ("3H",  "Braun",     1.0,    "-0.94(5)(5)", "-3.55(43)",      "20.16(391)"),
    ("3He", "TDA",       1.0,    "1.74(5)(9)",  "-4.01(13)(0)",   "5.12(74)"),
    ("3He", "Lenkewitz", 1.0,    "1.71(4)(9)",  "-3.97(3)(1)",    "5.11(47)"),
    ("3He", "Braun",     1.0,    "1.77(9)(9)",  "-3.53(42)",      "3.10(154)"),
    ("6Li", "TDA",       8.0/3,  "0.25(1)(4)",  "-2.26(7)(0)",    "10.69(89)"),
    ("6Li", "Braun*",    8.0/3,  "0.26(3)(3)",  "-2.15(25)",      "9.52(260)"),
]


def parse_a0(a0_str):
    """'25.25(143)' -> (25.25, 1.43): value and uncertainty (last-place digits)."""
    val_str = a0_str.split("(")[0]
    val = float(val_str)
    ndec = len(val_str.split(".")[1]) if "." in val_str else 0
    unc_digits = re.findall(r"\((\d+)\)", a0_str)[0]
    unc = int(unc_digits) * 10.0 ** (-ndec)
    return val, unc


def main():
    print(f"{'Nuc':4s} {'Method':10s} "
          f"{'|E0+|tab':9s} {'|E0+|<-a0':10s} "
          f"{'a0_tab':8s} {'a0_calc':8s} {'da0':6s} | "
          f"{'sigE':7s} {'sig_a0(calc)':12s} {'sig_a0(tab)':11s} {'ok?':4s}")
    print("-" * 108)

    for nuc, method, c, e1, e2, a0_str in rows:
        v1, _ = parse(e1)
        v2, _ = parse(e2)
        E = v1 + v2                       # E_{0+} reconstructed from components
        sE = sigma_E(e1, e2)

        a0_tab, sig_tab = parse_a0(a0_str)

        # |E| implied by the *listed* a_0 (sidesteps rounding of E in the table)
        E_from_a0 = sqrt(a0_tab / c)

        a0_calc = c * E * E
        # propagate using the listed a_0 so the sigma check is independent of
        # how E was rounded:  sigma_a0 = 2 sqrt(c a_0) sigma_E
        sig_calc = 2.0 * sqrt(c * a0_tab) * sE

        # round sigma to the table's last decimal place for comparison
        a0_ndec = len(a0_str.split("(")[0].split(".")[1])
        sig_calc_rounded = round(sig_calc, a0_ndec)
        ok = abs(sig_calc_rounded - sig_tab) < 10.0 ** (-a0_ndec) * 1.5

        print(f"{nuc:4s} {method:10s} "
              f"{abs(E):9.3f} {E_from_a0:10.3f} "
              f"{a0_tab:8.2f} {a0_calc:8.2f} {abs(a0_calc-a0_tab):6.2f} | "
              f"{sE:7.4f} {sig_calc:12.4f} {sig_tab:11.2f} "
              f"{'OK' if ok else 'DIFF':4s}")

    print()
    print("Columns:")
    print("  |E0+|tab    : |E1N + E2N| from the rounded breakdown components")
    print("  |E0+|<-a0   : |E0+| implied by the listed a_0  (sqrt(a0/c))")
    print("  a0_calc     : c * (E1N+E2N)^2")
    print("  sig_a0(calc): 2 sqrt(c a0_tab) sigE   vs   listed sig_a0(tab)")


if __name__ == "__main__":
    main()


==> piphoto/piphoto-above.py <==
import os
import re
import glob
import numpy as np
from matplotlib import pyplot as plt
from matplotlib import rcParams

rcParams["text.usetex"] = True
rcParams["font.family"] = "serif"

RESULTS_DIR = "/home/alexander/Dropbox/PionPhotoProduction"


def parse_matrices(filepath):
    """
    Parse Matrix lines from a .dat file.
    Returns dict: {extQnum: numpy matrix of complex values}
    indexed by (twoMzp, twoMz) in descending order.
    """
    elements = {}  # extQnum -> dict of (twoMzp, twoMz) -> complex

    pattern = re.compile(
        r"Matrix\(extQnum=\s*(\d+),twoMzp=\s*(-?\d+),\s*twoMz=\s*(-?\d+)\):"
        r"\s+([-+]?\d+\.\d+)\s+([-+]\d+\.\d+)\s*i"
    )

    with open(filepath, "r") as f:
        for line in f:
            m = pattern.search(line)
            if m:
                eq = int(m.group(1))
                mzp = int(m.group(2))
                mz = int(m.group(3))
                re_val = float(m.group(4))
                im_val = float(m.group(5))

                if eq not in elements:
                    elements[eq] = {}
                elements[eq][(mzp, mz)] = complex(re_val, im_val)

    # Convert to numpy matrices
    result = {}
    for eq, elems in elements.items():
        mzp_vals = sorted(set(k[0] for k in elems), reverse=True)
        mz_vals = sorted(set(k[1] for k in elems), reverse=True)
        n = len(mzp_vals)
        mat = np.zeros((n, n), dtype=complex)
        for i, mzp in enumerate(mzp_vals):
            for j, mz in enumerate(mz_vals):
                mat[i, j] = elems[(mzp, mz)]
        result[eq] = mat

    return result


def get_cross(matrices):
    """
    Compute Tr(M_x M_x^dag) + Tr(M_y M_y^dag)
    where M_x = matrices[1] (extQnum=1), M_y = matrices[2] (extQnum=2).
    """
    tots = np.zeros(3)  # index 0 unused, 1 for M_x, 2 for M_y
    for i in range(1, 2):
        mat = matrices[i]
        tots[i] = np.real(np.trace(mat @ mat.conj().T))
    assert abs(tots[2] - tots[2]) < 1e-6, (
        f"Tr(M_x M_x^dag) and Tr(M_y M_y^dag) differ by {tots[0] - tots[1]}"
    )
    return tots[1]


def get_file_angles(folder):
    """Get sorted unique file-name angles from .dat files in folder."""
    files = glob.glob(os.path.join(folder, "*.dat"))
    angles = sorted(
        {
            int(re.search(r"(\d+)deg", os.path.basename(f)).group(1))
            for f in files
            if re.search(r"(\d+)deg", os.path.basename(f))
        }
    )
    return angles


def get_files_for_angle(folder, file_angle):
    """Get all .dat files matching a specific file-name angle."""
    files = sorted(glob.glob(os.path.join(folder, "*.dat")))
    target_str = f"{file_angle:03d}deg"
    return [f for f in files if target_str in os.path.basename(f)]


def get_cross_mean_unc(folder):
    """
    For each theta, compute the cross section averaged over
    lambda values, with uncertainty = (max - min) / 2 combined
    in quadrature with 3% systematic.

    Returns
    -------
    means : np.ndarray, shape (11,)
    uncs  : np.ndarray, shape (11,)
    """
    file_angles = get_file_angles(folder)
    actual_thetas = list(range(15, 166, 15))

    if len(file_angles) != len(actual_thetas):
        raise ValueError(
            f"Expected {len(actual_thetas)} unique angles, "
            f"found {len(file_angles)}: {file_angles}"
        )

    means = []
    uncs = []

    for fa in file_angles:
        files = get_files_for_angle(folder, fa)
        cross_sections = []
        for f in files:
            mats = parse_matrices(f)
            cross_sections.append(get_cross(mats))

        mean = np.mean(cross_sections)
        unc = (max(cross_sections) - min(cross_sections)) / 2
        unc = np.sqrt(unc**2 + (0.03 * mean) ** 2)
        means.append(mean)
        uncs.append(unc)

    return np.array(means), np.array(uncs)


def main():
    folders = {
        "3H": os.path.join(RESULTS_DIR, "results-3H", "170MeV"),
        "3He": os.path.join(RESULTS_DIR, "results-3He", "1bod", "170MeV"),
        "4He": os.path.join(RESULTS_DIR, "results-4He", "170MeV"),
        "6Li": os.path.join(RESULTS_DIR, "results-6Li", "170MeV"),
    }

    nuc_labels = {
        "3H": r"${}^3\mathrm{H}$",
        "3He": r"${}^3\mathrm{He}$",
        "4He": r"${}^4\mathrm{He}$",
        "6Li": r"${}^6\mathrm{Li}$",
    }

    # Nuclear masses in MeV from constants.def
    nuc_masses = {
        "3H": 3.01604928 * 931.49432,
        "3He": 2808.4,
        "4He": 3727.4,
        "6Li": 6.0151228874 * 931.49432,
    }
    font = 16
    nuc_A = {"3H": 3, "3He": 3, "4He": 4, "6Li": 6}
    nucs = ["3H", "3He", "4He", "6Li"]
    colors = {"3H": "blue", "3He": "red", "4He": "green", "6Li": "purple"}
    linestyles = {"3H": "-", "3He": "--", "4He": "-.", "6Li": ":"}
    thetas = list(range(15, 166, 15))
    omega = 170.0  # photon energy in MeV

    fig, ax = plt.subplots(figsize=(8, 6))

    for nuc in nucs:
        mNucl = nuc_masses[nuc]
        sqrtS = omega + np.sqrt(omega**2 + mNucl**2)
        S = sqrtS**2
        norm = 64.0 * np.pi**2 * S

        mean, unc = get_cross_mean_unc(folders[nuc])
        HC = 197.327  # MeV * fm
        A = nuc_A[nuc]
        mean = mean / norm * HC**2 * 1e4 / A  # * A
        unc = unc / norm * HC**2 * 1e4 / A  # * A
        ax.fill_between(thetas, mean - unc, mean + unc, alpha=0.2, color=colors[nuc])
        ax.plot(
            thetas,
            mean,
            color=colors[nuc],
            linestyle=linestyles[nuc],
            linewidth=3,
            label=nuc_labels[nuc],
        )

    ax.set_ylim(bottom=0)
    ax.set_xlabel(r"$\theta_\mathrm{cm}$ [deg]", fontsize=14)
    ax.set_ylabel(
        r"$\mathrm{Tr}\left[\mathcal{M}^{(x/y)}_{\mathrm{1N}} \mathcal{M}^{(x/y)\,\dagger}_{\mathrm{1N}}\right] / (64\pi^2 s\, A)$ [$\mu$b]",
        fontsize=font,
    )
    ax.set_title(
        r"Pion Photoproduction at $170$ MeV" + "\n" + r"One-Body Contributions Only",
        fontsize=font,
    )
    ax.legend(fontsize=16)
    plt.tight_layout()
    plt.savefig("piphoto-170MeV.pdf", dpi=600)
    plt.show()


if __name__ == "__main__":
    main()


==> piphoto/quadrature_uncertainties.py <==
#!/usr/bin/env python3
"""
Compute combined uncertainties for the total E_0+ and L_0+ multipoles in the
photoproduction summary table (label: piphoto_summary).

Each total is a sum of a one-body (1N) and a two-body (2N) contribution:
    E_0+ = E_0+^{1N} + E_0+^{2N}
    L_0+ = L_0+^{1N} + L_0+^{2N}

The 1N and 2N entries each carry up to two listed sub-uncertainties:
    - 1N: (nuclear structure)(single-nucleon amplitude)
    - 2N: (potential variation)(numerical precision)

All uncertainties are assumed independent and are combined in quadrature:
    sigma_component = sqrt( sigma_a^2 + sigma_b^2 + ... )
    sigma_total     = sqrt( sigma_1N^2 + sigma_2N^2 )

Input values are taken from the breakdown tables:
    1N  -> tab:1N_3H, tab:1N_3He, tab:1N_6Li        (q^4 column)
    2N  -> tab:2N_3H, tab:2N_3He, tab:2N_6Li
           TDA/Lenkewitz at O(q^4); Braun at O(q^3).
"""

import re
from math import sqrt


def parse(entry):
    """Parse a string like '-4.030(32)(10)' into (value, [sigmas]).

    The digits in each parenthesis apply to the least-significant decimal
    place of the printed central value, e.g. -4.030(32) -> sigma = 0.032.
    """
    value_str = entry.split("(")[0].strip()
    value = float(value_str)

    # Number of decimal places in the printed central value sets the scale.
    if "." in value_str:
        ndec = len(value_str.split(".")[1])
    else:
        ndec = 0
    scale = 10.0 ** (-ndec)

    sigmas = [int(d) * scale for d in re.findall(r"\((\d+)\)", entry)]
    return value, sigmas


def quad(*sigmas):
    """Quadrature sum of a list of standard deviations."""
    return sqrt(sum(s * s for s in sigmas))


def fmt_paren(value, sigma):
    """Format as central(uncert) with the uncertainty in last-digit notation.

    The central value is printed to two decimals (matching the summary table);
    the uncertainty digits are scaled to that same place.
    """
    ndec = 2
    digits = round(sigma * 10.0 ** ndec)
    return f"{value:.{ndec}f}({digits:02d})"


# ---------------------------------------------------------------------------
# Data taken verbatim from the breakdown tables.
# Each row: (nucleus, method, E1N, E2N, L1N, L2N).
# A value of None for L means the method reports no L_0+ (Braun).
# ---------------------------------------------------------------------------
rows = [
    # 3H
    ("3H",  "TDA",       "-0.99(3)(5)", "-4.03(13)(0)", "-1.04(3)(6)",  "-3.27(10)(0)"),
    ("3H",  "Lenkewitz", "-0.93(3)(5)", "-4.030(32)(10)", "-0.99(4)(5)", "-3.20(1)(1)"),
    ("3H",  "Braun",     "-0.94(5)(5)", "-3.55(43)",    None,           None),
    # 3He
    ("3He", "TDA",       "1.74(5)(9)",  "-4.01(13)(0)", "-1.92(6)(10)", "-3.24(10)(0)"),
    ("3He", "Lenkewitz", "1.71(4)(9)",  "-3.97(3)(1)",  "-1.89(4)(9)",  "-3.160(22)(10)"),
    ("3He", "Braun",     "1.77(9)(9)",  "-3.53(42)",    None,           None),
    # 6Li
    ("6Li", "TDA",       "0.25(1)(4)",  "-2.26(7)(0)",  "-0.99(3)(5)",  "-1.79(6)(0)"),
    ("6Li", "Braun*",    "0.26(3)(3)",  "-2.15(25)",    None,           None),
]


def combined(one_body, two_body):
    """Return (total_value, total_sigma) for a 1N + 2N sum."""
    v1, s1 = parse(one_body)
    v2, s2 = parse(two_body)
    sig_1N = quad(*s1)
    sig_2N = quad(*s2)
    total_value = v1 + v2
    total_sigma = quad(sig_1N, sig_2N)
    return total_value, total_sigma, sig_1N, sig_2N


def main():
    header = (
        f"{'Nucleus':7s} {'Method':10s} "
        f"{'E0+ (val(sig))':16s} {'sig_E':8s}  "
        f"{'L0+ (val(sig))':16s} {'sig_L':8s}"
    )
    print(header)
    print("-" * len(header))

    for nucleus, method, e1, e2, l1, l2 in rows:
        eval_, esig, e1n, e2n = combined(e1, e2)
        e_str = fmt_paren(eval_, esig)

        if l1 is not None:
            lval, lsig, l1n, l2n = combined(l1, l2)
            l_str = fmt_paren(lval, lsig)
            lsig_str = f"{lsig:.4f}"
        else:
            l_str = "--"
            lsig_str = "--"

        print(
            f"{nucleus:7s} {method:10s} "
            f"{e_str:16s} {esig:8.4f}  "
            f"{l_str:16s} {lsig_str:8s}"
        )


if __name__ == "__main__":
    main()


==> theory/Overfitting.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    104262,       1878]
NotebookOptionsPosition[    103489,       1858]
NotebookOutlinePosition[    103883,       1874]
CellTagsIndexPosition[    103840,       1871]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "x_", "]"}], ":=", 
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["x", "2"], "+", "0.7"}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xs", "=", 
   RowBox[{"Range", "[", 
    RowBox[{
     RowBox[{"-", "4"}], ",", "4", ",", "0.5"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "xs", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ys", "=", 
   RowBox[{"f", "/@", "xs"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"data", "=", 
    RowBox[{"Transpose", "[", 
     RowBox[{"{", 
      RowBox[{"xs", ",", "ys"}], "}"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "x", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"polynom", "=", 
   RowBox[{"Fit", "[", 
    RowBox[{"data", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "^", "#"}], "&"}], "/@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Range", "[", 
         RowBox[{"Length", "[", "xs", "]"}], "]"}], "-", "1"}], ")"}]}], ",", 
     "x"}], "]"}]}], ";"}], "\[IndentingNewLine]", "polynom", "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plot", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"polynom", ",", 
         RowBox[{"f", "[", "x", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Orange", ",", "Dashed"}], "}"}], ",", 
          RowBox[{"{", "Blue", "}"}]}], "}"}]}]}], "]"}], ",", 
     RowBox[{"ListPlot", "[", 
      RowBox[{"data", ",", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"PointSize", "[", "0.02", "]"}], ",", "Red"}], "}"}]}]}], 
      "]"}], ",", 
     RowBox[{"AxesLabel", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<x\>\"", ",", 
          RowBox[{"FontFamily", "->", "\"\<Latin Modern Roman\>\""}], ",", 
          RowBox[{"FontSize", "->", "16"}]}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{"\"\<y\>\"", ",", 
          RowBox[{"FontFamily", "->", "\"\<Latin Modern Roman\>\""}], ",", 
          RowBox[{"FontSize", "->", "16"}]}], "]"}]}], "}"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<Overfitting.pdf\>\"", ",", "plot"}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.983804444334814*^9, 3.983804898618911*^9}, {
  3.983805004777893*^9, 3.9838050068574953`*^9}, {3.983805179862589*^9, 
  3.9838051824681063`*^9}, {3.983805225855629*^9, 3.983805226145055*^9}, {
  3.983805728745027*^9, 3.9838057576968613`*^9}, {3.983805792943356*^9, 
  3.983805804043195*^9}, {3.983805876297522*^9, 3.983805973602378*^9}, {
  3.983806005071933*^9, 3.983806007823798*^9}, {3.983806214964484*^9, 
  3.983806250714892*^9}, {3.983806341592362*^9, 3.98380634777464*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"3ff9c94d-ddb9-420a-ad06-c97e143b3836"],

Cell[BoxData["17"], "Output",
 CellChangeTimes->{{3.983804495041531*^9, 3.983804582686597*^9}, {
   3.983804679448173*^9, 3.983804686834777*^9}, 3.983804737164693*^9, {
   3.98380476855973*^9, 3.983804899192678*^9}, 3.983805008293*^9, 
   3.9838051923411617`*^9, 3.983805226879142*^9, 3.9838057356546507`*^9, {
   3.983805798012609*^9, 3.983805804698144*^9}, 3.983805881385331*^9, 
   3.983805934543601*^9, {3.983805971731058*^9, 3.983805973958522*^9}, 
   3.983806009382533*^9, {3.983806216475215*^9, 3.983806251192277*^9}, {
   3.983806344349976*^9, 3.9838063481664*^9}},
 CellLabel->
  "Out[143]=",ExpressionUUID->"40042d1f-4311-4784-960d-6efcffbebd5e"],

Cell[BoxData[
 RowBox[{"1.4285714285786268`", "\[VeryThinSpace]", "-", 
  RowBox[{"4.322562932691687`*^-12", " ", "x"}], "-", 
  RowBox[{"1.8857455872863067`", " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{"6.402587508338138`*^-12", " ", 
   SuperscriptBox["x", "3"]}], "+", 
  RowBox[{"1.7464884005191272`", " ", 
   SuperscriptBox["x", "4"]}], "-", 
  RowBox[{"8.194142738786882`*^-12", " ", 
   SuperscriptBox["x", "5"]}], "-", 
  RowBox[{"0.9427452310644151`", " ", 
   SuperscriptBox["x", "6"]}], "+", 
  RowBox[{"4.18664664436124`*^-12", " ", 
   SuperscriptBox["x", "7"]}], "+", 
  RowBox[{"0.28624785955792115`", " ", 
   SuperscriptBox["x", "8"]}], "-", 
  RowBox[{"9.744962143338311`*^-13", " ", 
   SuperscriptBox["x", "9"]}], "-", 
  RowBox[{"0.049009390035819396`", " ", 
   SuperscriptBox["x", "10"]}], "+", 
  RowBox[{"1.117239003524869`*^-13", " ", 
   SuperscriptBox["x", "11"]}], "+", 
  RowBox[{"0.004649671676488563`", " ", 
   SuperscriptBox["x", "12"]}], "-", 
  RowBox[{"6.137641013454846`*^-15", " ", 
   SuperscriptBox["x", "13"]}], "-", 
  RowBox[{"0.00022623371339550763`", " ", 
   SuperscriptBox["x", "14"]}], "+", 
  RowBox[{"1.2864693817861154`*^-16", " ", 
   SuperscriptBox["x", "15"]}], "+", 
  RowBox[{"4.375893876117552`*^-6", " ", 
   SuperscriptBox["x", "16"]}]}]], "Output",
 CellChangeTimes->{{3.983804495041531*^9, 3.983804582686597*^9}, {
   3.983804679448173*^9, 3.983804686834777*^9}, 3.983804737164693*^9, {
   3.98380476855973*^9, 3.983804899192678*^9}, 3.983805008293*^9, 
   3.9838051923411617`*^9, 3.983805226879142*^9, 3.9838057356546507`*^9, {
   3.983805798012609*^9, 3.983805804698144*^9}, 3.983805881385331*^9, 
   3.983805934543601*^9, {3.983805971731058*^9, 3.983805973958522*^9}, 
   3.983806009382533*^9, {3.983806216475215*^9, 3.983806251192277*^9}, {
   3.983806344349976*^9, 3.983806348167364*^9}},
 CellLabel->
  "Out[148]=",ExpressionUUID->"582c682f-f077-4001-a730-5c6d99ec6306"],

Cell[BoxData[
 GraphicsBox[{
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[1, 0.5, 0], AbsoluteThickness[2], Opacity[1.], 
          Dashing[{Small, Small}], LineBox[CompressedData["
1:eJw122k8lN8XAPAxJEULSVIiW6slIfsZFAkllVRItl8hikJIiqQsZRcqW0JC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           "]], 
          LineBox[{{3.9942173086247035`, -1.7981177361992944`}, {
           3.995562234841442, -1.3824309211231594`}, {
           3.9986600606517886`, -0.38453984217267134`}, {4.004855712272482, 
           1.7367930028049159`}, {4.007953538082829, 2.862431002264202}, {
           4.008696969062317, 3.1433219086225077`}}], 
          LineBox[{{-4.008698865239486, 
           3.1433219086225077`}, {-4.005925452486469, 
           2.120503174548503}, {-3.9993220711304422`, -0.16594515628094086`}, \
{-3.996020380452429, -1.23742263935128}, {-3.9942149644758875`, \
-1.7981177361992944`}}]},
         Annotation[#, "Charting`Private`Tag#1"]& ], 
        TagBox[
         {RGBColor[0, 0, 1], AbsoluteThickness[2], Opacity[1.], 
          LineBox[CompressedData["
1:eJw1WXc01m/YRzzGz36K0LBDIdJQdH0loSQZqYhsLRUlWaUkpGG2kC0je4f7
a8/svUN29vMl833ec973r/t8zrmvcY/PNc4lZH5f14qOhoYmjpaG5n9Xt/GL
i9vbZFwhKJy0cyYaxlx4KL0bZLygduz5wcVo0OYcXMn9R8YPPZfF1VajQVDx
web9JTJ+5dSdoBf0MVDqG8A0NEbGTc/eL927NwaYZDr34b/I+Hz5cGqvdgwE
Pbp54flXMl7y4fNfj6wYSKJ1iKE5TsbFXVvO9HvHAoOVujzfDW68o+XvIeJF
PJC7Ku5G+XPhbdJNq9dCE0C37IuFZC0nPsIeb6y4lAQuc8p3P4xw4J0pOqG7
+lMg78mX26mX2HEmP3+vfpp00A4wENz6zIprt/oY0GxmgHpYkbbGDAvOJ5gx
EauZDfNv+zbox1hwF6RZvaGbDV/c1xNLBlnwrCqmlGvG2TBjqsh4qpUFZ6g+
HyF2PxsChLORdAELHv5dJJUUnA0D8cmHyd4seAt7Ke3i72xwzPjKPSDCgv/u
rSYCnudAXNXTDgcjZrxp7Su7cksufJZ3VE3QZ8bzDlnIyQ7kgl+YfdrARWb8
kjPHXqmpXLB3uOOriTHj327hD07S5YHy/hun94sx464GmisV8nnQ5ojF1c4y
4f/YVjg+BOcBnTijo9ALJjwjzoMka54PJp5Buxq/M+LMc7L06Xw/oQEIRqco
RpzBnjtQ4sBPgHXDNcFQRpy98vxkgsJPELQXGLR/z4gfdg3irL30E4ZNo77z
ODLi3LPF2h5eP8H6VNopE1VG/G6IaEMr5SfYLdaZ/e0n4fuG2FUv9hWC+80d
Kf+RSbhwVy6pr7YY0hrV37WxknDlsKKzZT3FMHzazy6MRMLtltIcc6aK4dze
XbKyawz4XHPZKM6CgL1HPE33NwPOmX5ezuYCgnC98xmfUxlwpZ5YYkcjAnTO
P+eAFgMux/Px5NR9HGik9yPVV/T4gW7e2OvBJeDKo2Lyyp0eLyxTUWj+VgIr
2+ablU/ocZ/VuCqdxBKYbYk7df42PS7IRBK5g0qg10kmT+cSVZ5bupJtqgRy
ypXTb/DR47azMwVklVK4Z2wc/eTHDpxn4pHgPaIUet58fp3UTodnCcSL9z8v
h9YKweSbjXR42aUrwPq2HOq345t21dDhNxIjStQ+l0OxQw7f80I6/FrPxcNd
6eUQZdSapB9Nh2eYShIuI+Vw+yBb0+YDOpxkdcegRqMC1muf79ZhpcNfHdHh
bhKohGV6JmUGEh3+rN7ploVkJcyefm9WsE2L7/eKSKc7XglDGWGJoku0+CF7
vvNWupVQ/qVA6V83Le5yIJ1c6FMJfreXb0bF0+K36613FK5Vwh4W24TlM7T4
FlvziO1YFZgU1/sJK9HiPIpein1EFUTayz3QOUqLj++yyDZlrAbx3rVjyQdo
8eOZRvc/SlSDbPLbcgtWWrxcgVao/k41nNHOHGxpp8FpdgU8N6ZUw62ArV3p
tjS4v5GKf+quWkg+Z/FvwIwG3+vw4YWORC3MrlX1sRrR4AqNk5fpT9WCvYV/
tO1FGjxxUmwq5mYtuCqIygnK0+C3CpRj6pNrYd+PwE/7VraRMq9eQ51GHdw5
KsXQu2cbJYvKLyl9qAd7hvx4R45t1FdeIM0YWw/O7ernuem20Z47z/LH8uvB
97HVe83xLZSo03F4bKQeErMj+PLSt1CIyeDXyRO/YPIor0zwuS2kWeTyi3/8
F9gcoze89GAT8fhzqC/qN4IdKfDflPkmum706l/Y3UZw7BAK9TLYRPejnZLM
PRvByxF+F53cRJVGo++OZzVCXI7znUMMm0jJ9bO9D0sT/Dm28Iz5ywZyLp15
2nGvCSyOD3wvK1tHXtyxv9JON4P19+NXzuWuo7mSjPqLF5rhNp//jprEdZQo
4xawYtgMD9ZVTRr811FqQVjaw4fN4IoSyN2m60jfqH2ONrYZgtQfu8+ur6HO
1pmXEewtUGnIqs+nsIbucDyLOz/TAjXVVrShB9ZQ+3jTiYi1FqhXRCn7BNaQ
llFVMj1zK7QI2DOL0q0hHtPSF2tirTA42Fks0/QPvUvom/56sxVWbaIlz979
h2wKrMUru1pByunktl3MKtqzZywfa28DvF9baiRkFRkOxV5bG2uDK6oWBoY+
q+jjRTvz6tU2eMHulwR2q+h9bY9A1J526I7pN+Q8sYouBHPKXrJqB+/m52np
dSto5HXS5e9r7TAmVWW2vEig6xtLMULHOsH1Q6+f7R8C+es9S/l2vhO4ibnc
vk4CWZ5OrD1q2gmnS3azVxQS6O/OB/mJ3p0QbHi7INiLQD6FvrMFfZ1w1pON
fJyfQKtML/n9fbogsl+v/KkKBZkr5f/aIrpBflR+rU2BgrQ5Z/dIsvVA+RTX
4cMSFPTT/zzHXZEeGFtp/DrGTkF5Xld0lXR6QIpby0GvbxnV7FzxZk7qgYxz
Z4Wlnyyj78eeFT+w6oXyVIXnQ8lL6My5jflzs31gkEPOORWxhKZvdY8hxn4Y
K1ycDglcQid9SToGQv3AVJtmeNF5CUWYSay36/fDxdFDsgXqSyj7kr2sfFE/
dOwWGwgcXkR6ry5w2AcOwLjHLiX13YtIrVEmx+ngELC4pc4Fsiwi3ux4Y4NT
QyDjpBk9tLGATrDW71K7MASOdm4szr8X0C+ti9wmd4aAZPSnKzlxAcnU3LR3
Sh4CUYXsx9zKC8iffijmpvxvMB/TT+03m0cPGb0KfS8Og9fvWXMp/Xm0cscz
d950GBL7vHmenJtH+fwdSnfth2GxpdCN8+A8mvvILxvzcRjonml+8pqYQxmD
5nF8I8MAcpPNl9nmkNv4PEXSfQQKgiXUJq78Rfv/nOLVrhgFJqNxC1qlv+jR
i8Q5oZ5RuCIY94Jf6C8azfYwYp0bhcVEEVxregZxyQ3vFOP7A5L4vlPpz2ZQ
UYcZh43dH/g0tVPO+fs0OmKUu3hk7xg8Btq9rGuTyNn+vAuX3zgcnuxelg0b
Qx62Y37MKVPwaF5aktdzDJXPCg0VVE5B3orHja3bY6hbJ+KS++AUqJCkKutP
jKFENdndp7imQVfE+eOttj+o0kld3ufxNDy+wX8y+r8/KKa0u9xIZQYKmq8/
43EeQY2J2zvqRv/C2YJe5s0rQ6jIQ4zjTvw8pCTGKladGkKkLq7kpznzsPvr
/Vv+gkNI6I+WrG/FPHSskAIutA2irhjjydSReRBzucIZtjaAFNuG10iCC1Dq
QWHF1PtRku/34bhPC7Dx7gjJa6gbbX+apwS/XoSm+1VW/IndKHV9/ZNeyCJE
6xhVpDh0o05PZ0Pm2EU4z/3Ss5PUjVSe26UZlS7C5+AWOknpLuSzD9n4byzC
sdCH23VPO1Acyym2absleJCQuspFbkVfSYJlnhrLcJjd7uWZoRa0VjA7Gqe/
DAv2h9gdfrQgKZmJ3pyby2CvlCDSpt6CnBVjB8KdluFxY5R2iGszMhv9rvYq
fhmWpg5qHq1vRNVvbUaMaCnwKOu7SYh1I6ppr888zEoBwk3s0QpNI6or9k38
y0OBVc793/KPNiDryMdR+w5RYOMYN0X5Wz0SlWGa1TWgAOnlasQ5+xqkFVwS
nhtFgddaj3PiWWtQs433yT9JFGDiWaxjiq9GO7pOvKRkUYAlYZqo7a1CmgJq
DYWVFOBoHNC6pFaJtCMeG/RPUODDJyPztMEKlLpdZcK7QAFu864nXM4VSCNG
/a3cPwrspDRHtaaUo7/bJaIMzATsFqhYNdxdhorqpDYEDxDweVSFPT+jFHke
wMf1ZAjgTykW4b9YihLGr8dZHiVgr0qedp9HCZqwNvXap0qAasMVzZIOhO52
YA4zxgScM9N59PI/Kj7z2J9kQYDGsuY3NawYDXrdctiwJUCLX5lSk1CI+ga8
/J0fEXDFWiSyxTUfNUyqjuf7EOD70ME7IDsPfauSuBj4joAi17L7urO5qMRv
Qk4jkADRQIvTLaY5iPeCXJFqKAFXwzPFAj5loya778y+EQS8SdjBptuchUJc
BwWTYghYRNG9zWcykU2xGYtbMgHidUul/i4ZiLsl4K10GgHXOlQTL2elI3d1
Q+W8TALwmRGnZrE0xGn1X5BRAQETcza4cFEKymHTX3EoIuASiel9lMwPJFM5
sW2FE7DviMahKK5EtH1m1KejgoBXmhNrQi+/I73fHq361QS1vvauiVyOQ2HN
A7rJtQToOUp8ErKORVeThuf66gko8Ku2juyMRpE3twLHGggQirY9KqQZhbg8
ZKRqmgjwzmeijyyIQMUGm+GeLQQMfLscq3I1HO3t8Bza3UbAj3r/MyqnviL1
xw8GXrUT4PKveRDb9wldr9ryqesgQFOc2w2jDUZxW3Qdk50E8Orp8mOj/ugm
NpYz1EVA3bbo/Wfv3qLApu/Cad0E2F6LTXDXf4327BrhvNpDAH2m2Kgbvwd6
eb/SuYuKMT4t5TX8MXr2d6+RXC8B858+Wy58NkfsTdop5lTsShdUce6EJtBN
XrW/S8UyXyyqdh67D+MNHXHaVDzAlz77H4crGI5vajFTsd6RrkIvFU8IVg+3
CaXqz+k2fPHaxRd87givM1IxGz4tUn79A8iWvWPTovoHgUle5U8CwY3HI86W
6v9D6zuT5UEhsIRkG29QzxeleFCrIv0zDBfZBhyknr+NdTqloiEUMr982Gim
3hdpKJGrcvobaByKFLjcSkDotaMnLTwjoUxKYvt7MwFHVYPvjHBHw0q4Wl53
IwENhyihFpExUCmReG3kFwE0NNnbFsXx8PJ5S7xHDZUvkzvlRrUSoLYpz4On
igD51kfmlr2JoJEtHu5ZToBlnEKF5eoPiHj9g/lvMQGb74OIUa9UYL21K2D8
J/X+ldYCM3zT4CZ3WOPPPOp+8esV8nwZUPx1e2YhnYDDAiwD9kMZoFG8xqWf
QpXnKCAy4jMh7cYlxw+JBIT845M4ciwbJN8zf/wURUBVfbfvEb08MHyzWjj1
gfqeTj1VRgfzISP4Rk/+GwKYRHvpPXcUQJ7isLCJFwHnXfrc2zJ/wkFeFvkD
LgTUSw7aP96JQGtFMbDUnIC77YOpYTMIcl5g6meo/PbCHhDm5jiwpAlqfTYg
4MDMgyNvTpaAH+tO5wZ1qj1V+x+9U6VwOipnl4kUASc+L9bNXSmDUTmj5Qhh
qv05+6kdZWXA1dafXMRPQMIXhwOHvpYDVtXO7MVCwNTCo0jXC5XAuOs/LWNq
PLsb8SR4b3INyHA0XH4YRgElYiVTbncttO1/IO8WSAFWLacWNc9awCs0R2x9
KPBjxYnDzrgO3KUFdX8/osCstrNPMesv6C9TbDQ7T4E89+Li1GNNIECTdXlr
bhlOSpdk6HxsBRrv/OIwiWU42tYRUlzTCqpBPlP6e6j5wmXG+dBGK0Rh29Xr
HMsgXsOrymTWBnyZwet8K0tAtrJrRVLt8PIgbV5k+RLMhAosyxR3gFbEETfJ
G0vwjdXxKNufbmB5fSbSyGsR6Bx39VnyDYFGuQ+8rJmH6zcTW/IUhqCamRJs
VjAPGeehhlVnCJaMjCtVkubBfP+tnCyvIZA4u5zB9HYeSqsLP9AvU+ue0YnH
uTrz8FLAUi2m4TcUO3bHh6TPAX1JRsrIyxEoVLjwwLznLzCy6niYz47BgKc6
U7TJFFw9cB0/xjwObd7XlPzPTkHiGcttFtFxMP6RnRUkNQXaT53cMq+Nwxbn
TE8vMQkhYxFP6SvG4ZpHWfS9D5MgXrLwMO7rBKiv/jJMr5oANcdA8ymNKRA3
tGPfrz4OIf5hkcUWU8CZmbXcKTsOE8nxQwHuVL2mYnXxu8fBb+SnyamsKeAv
29b2mxqDNp3R6377p8F/OBW3fT8GlgePUtPONKi1KNPb9f+Bl0MdqvbRf6EB
f+Ly2ncUBvIv3HMq/AviZOanT56MwslAPMS9/S9krNxqcbYchXm1xElfxllg
IH+x/3l6FEyS3N5H35mF7y9XdUWWR+Cko2hv25E5cD24eMbTfAT+MSjmC5jP
g8fYvvDj1Powzn7pV7jdPJy+wavupjQM+oM/hoVc5oHVL6qm7eAwpOUJs0oE
zYMUa4FwPsswWN9hNVWonIfXFKVAg5rf0NY0SH9RagEUGv0imzR/Q9pXLx33
xQXYp3+I0dpwCOrIXuMcNIuQkJ7L9l59CMbevHKPZFsEnxHa7trjQ7DH1TO5
XGKRyuvxe867h8Db+AXTf6aLICX0tsQuexBu7nXHP9YtwpSKV5V0xQBwfnt8
OD1mCYrNyrbwrT4qjx9XnclYghr77CbHkT449/6RSRtaglGxDPmL1X3g+szB
b6VnCS4cGmUxCuiDCdOHE8pcy8A49OYXcaAPcMF7EbVuy9DvcG6J9Vov3I+y
5By9QoGVIx96kpq74d3Tz6HvLChgsW+XZf7PbkjRaZBQfECBTwdrTg3GdsPs
1nGVd1QeFm6omjs4d8Ndo//sTxRSYAZl2haIdsPtnRmtfkLUvPXjzudEty6w
9toOOTpDjSMnAoZ1sU7wuqEgMrRKgHrXExkF6U6IU7iV6suwAu+Ef5lI8XfC
n+GWqsF9K6A0HEkyWO4AS4hb9bm8Akejln9EJHSA+arW9YGcFWDJsn27ztsB
Jre/7H3tsQrM/m3FPDvaYb2buWHh7SqUvjAWzl9sg0+aT92Nv6xCZ8dGwd3h
NmiWuDool7kKaI73BGNpG5wd3xXZN7oKWRks+xlftIGkpb+ovMY/0L4p0iPI
0AbLN7wP9rOvwYmigCJ53lb48GulV11gDZKvYkLtTK0grWzjl3FgDZ6/2KPl
Re1Xrfec+/saWwM3q8zUnQMt0N2zI1Xefg0uG7oXDca2QLHhM3nv9jVA7B1Z
+0+0gM9lR8UjoevUf1nyqtm6GQLqpe4mJ6yDllB10e5rzRCqPhgulrsOKYMj
43bUfjtNWYN+d8s6dL3TKFc/3AxdkvyNG4wbcLLxhEfCWhNI0BVbVjpswOzd
Tfc9AU1QmcHw4dqFTageDpx5EdIITdIFpS1XN2FDcEzYy70Rer7bUS5Yb0KL
riaKsm6E2fDO66c9NsFNwCL+wPFG4HmTICaSuwkcV0cTjbsbwMri4s8Z4S2g
e3iy3FC4Aeh3Bo89W9uCwh7xe0UV9cA9687OzbgNRZSbb/gy6kGo2vZYDHkb
5t6SPLzD6+G0q5JX9aFtYGYL+hz+pB6ejo6IcZlug2/RAd4EqXqYzZK3iirb
hlynJBPRoDqYkZp4aH6OBtNQ2Zch/KgWOutezXty0GKkQjZRZstqCDodpmbA
Q4sVF7wQldWrBt30rC9ie2mxlodnM6zOVENDyMjZSilarFHJQJReqBoqzVQ+
M56jxZo3vGXpB6sgZ2VDxdeVFqsgZcZu36iCEJFHge8naTFTrAQ3takEAxfz
Y1/K6LABE39RSnQ5hITtJK3U0GHZnZJf3n8shw5U2a7XRIdhwuxI4U05XKE/
+Jitnw772M81EW5fDlffLmU+J+iw3bRpDgsq5XD9m6ecjeQOjPVwgder4TK4
WRZ3SOH9Dix4skN278EyuPvftHDDdXosulokqqWzBKafFtD/Z0aPsR1/xrv6
qwRuT/iMqdvQY/skjG+JlZeATYVEYokDPcbH/f7Fx7QSMH9mLZftR481s8Un
d/mUwLWl3xBaTI/l/rvEVq1cAud6u4xvCzNg6X5tl8WTcNifVBlCmmLAtgTv
+6UqIND/lpdfO8+AWR8WDOIRQeAbmNj3boUB0/MPpPfjQrDs8k6Yl4GEsfXz
jUTOFkOt1pWUA4IkjKtKefFJQjE4zv6p0LhCwqLF5B1woWL4JcdA8S0lYSrs
O31M9xSBS56qHsdXRuxmB6Vu4dhPkDdumjeNZMRSbfe8cJX8CVPbxu/S4hmx
4NfX/nLu+QnX1R1rLmcxYkekx4qv0P6Ekx3fIegXI3btgaSeQX0BrC6xHeKj
YcIK+iS8eSwLwFG2i17EigkTZ9MzvfclHx7E3c05JsuMadjKeyQL5sFAo0Aw
+zFmTDNvvvbhzjy4+K/WYUyJGZvpHxTHmPJASktSLuQ8M3b5tc3iylwujC5Q
uzQrZmz/R8qfFpQLhsqmkVmhzBh/aWSDjFkunG677CfPwoKpyuP71BJzgJXu
uLnMHyoealBR1s8GtXv6wVKBrFgrx8OdXxkyYXf+3vtqouyYxJeCHT9k0yHA
3tv/cCcHFppDciMvp4Cu1yXpsBxOTIUVUzwpnwxSRp4GMW5cmNG9jxKUtgTo
GGOOCjTgxvxf3TCLDY6HBvM/Ktz7yZiNtzPdhaJY+E0fvxosTMakxd5x+mXH
wnKcbSqfOBkz/zp9rPlHLPBNT+8RkiZjAiMCJTbhsWDpsLgie4qMSUXQulY8
i4W1l9s/LhqSMZKMNp+KaiyIx/Lx+7wnY2pNgt1iv2JAUb23iTWQjF2+z/5x
tCIGtCZDX38IIWPlZZ488cUx8FBakPIxjIwZ8NRdOp4WA4XZ4k1xSWSseNbB
0jMwBnQrj3iVV5GxqwpDww3XY8DKlqKkUUfGWrOO+1brxYATS+5SXQMZWwhi
ravQioEw7ZNmre1kzPnJI4660zEw0YEpDY+Qsc1rn0xpRGJgzYluyWqcjMlw
S7zn2RMDbALlCZNTZMw+lnL28K4YkDdV511YIGOxvk2KdowxoEbL3PCIQsYi
B8UeBdDEwNXoWs/VVTI2xaV5sOBfNNxW8zvlukHGkkkjxn8Wo+H/5knY/8+T
/gcHQW+z
           "]]},
         Annotation[#, "Charting`Private`Tag#2"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[1, 0.5, 0], 
               Dashing[{Small, Small}]], 
              Line[CompressedData["
1:eJw122k8lN8XAPAxJEULSVIiW6slIfsZFAkllVRItl8hikJIiqQsZRcqW0JC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               "]], 
              
              Line[{{3.9942173086247035`, -1.7981177361992944`}, {
               3.995562234841442, -1.3824309211231594`}, {
               3.9986600606517886`, -0.38453984217267134`}, {
               4.004855712272482, 1.7367930028049159`}, {4.007953538082829, 
               2.862431002264202}, {4.008696969062317, 3.1433219086225077`}}], 
              
              Line[{{-4.008698865239486, 
               3.1433219086225077`}, {-4.005925452486469, 
               2.120503174548503}, {-3.9993220711304422`, \
-0.16594515628094086`}, {-3.996020380452429, -1.23742263935128}, \
{-3.9942149644758875`, -1.7981177361992944`}}]}, "Charting`Private`Tag#1"], 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[0, 0, 1]], 
              Line[CompressedData["
1:eJw1WXc01m/YRzzGz36K0LBDIdJQdH0loSQZqYhsLRUlWaUkpGG2kC0je4f7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               "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{-5, 5}, {-1.7981177361992944`, 
              3.1433219086225077`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[0, 0, 1]], 
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[1, 0.5, 0], 
               Dashing[{Small, Small}]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-5, 5}, {-1.7981177361992944`, 
             3.1433219086225077`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0, 0, 1]], 
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[1, 0.5, 0], 
              Dashing[{Small, Small}]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[1, 0.5, 0], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJw122k8lN8XAPAxJEULSVIiW6slIfsZFAkllVRItl8hikJIiqQsZRcqW0JC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           "]], 
          
          Line[{{3.9942173086247035`, -1.7981177361992944`}, {
           3.995562234841442, -1.3824309211231594`}, {
           3.9986600606517886`, -0.38453984217267134`}, {4.004855712272482, 
           1.7367930028049159`}, {4.007953538082829, 2.862431002264202}, {
           4.008696969062317, 3.1433219086225077`}}], 
          
          Line[{{-4.008698865239486, 
           3.1433219086225077`}, {-4.005925452486469, 
           2.120503174548503}, {-3.9993220711304422`, -0.16594515628094086`}, \
{-3.996020380452429, -1.23742263935128}, {-3.9942149644758875`, \
-1.7981177361992944`}}]}, "Charting`Private`Tag#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[0, 0, 1]], 
          Line[CompressedData["
1:eJw1WXc01m/YRzzGz36K0LBDIdJQdH0loSQZqYhsLRUlWaUkpGG2kC0je4f7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           "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{-5, 5}, {-1.7981177361992944`, 3.1433219086225077`}},
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[0, 0, 1]], 
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[1, 0.5, 0], 
           Dashing[{Small, Small}]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], {{}, 
    InterpretationBox[{
      TagBox[
       TagBox[
        {RGBColor[1, 0, 0], PointSize[0.02], AbsoluteThickness[2], 
         PointBox[{{-4., 0.059880239520958084`}, {-3.5, 
          0.07722007722007722}, {-3., 0.10309278350515465`}, {-2.5, 
          0.14388489208633093`}, {-2., 0.2127659574468085}, {-1.5, 
          0.3389830508474576}, {-1., 0.5882352941176471}, {-0.5, 
          1.0526315789473684`}, {0., 1.4285714285714286`}, {0.5, 
          1.0526315789473684`}, {1., 0.5882352941176471}, {1.5, 
          0.3389830508474576}, {2., 0.2127659574468085}, {2.5, 
          0.14388489208633093`}, {3., 0.10309278350515465`}, {3.5, 
          0.07722007722007722}, {4., 0.059880239520958084`}}]},
        Annotation[#, "Charting`Private`Tag#1"]& ],
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{
            Annotation[{
              Directive[
               AbsoluteThickness[2], 
               PointSize[0.02], 
               RGBColor[1, 0, 0]], 
              
              Point[{{-4., 0.059880239520958084`}, {-3.5, 
               0.07722007722007722}, {-3., 0.10309278350515465`}, {-2.5, 
               0.14388489208633093`}, {-2., 0.2127659574468085}, {-1.5, 
               0.3389830508474576}, {-1., 0.5882352941176471}, {-0.5, 
               1.0526315789473684`}, {0., 1.4285714285714286`}, {0.5, 
               1.0526315789473684`}, {1., 0.5882352941176471}, {1.5, 
               0.3389830508474576}, {2., 0.2127659574468085}, {2.5, 
               0.14388489208633093`}, {3., 0.10309278350515465`}, {3.5, 
               0.07722007722007722}, {4., 0.059880239520958084`}}]}, 
             "Charting`Private`Tag#1"]}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{-4., 4.}, {0, 1.4285714285714286`}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                AbsoluteThickness[2], 
                PointSize[0.02], 
                RGBColor[1, 0, 0]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{-4., 4.}, {0, 1.4285714285714286`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               AbsoluteThickness[2], 
               PointSize[0.02], 
               RGBColor[1, 0, 0]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{
        Annotation[{
          Directive[
           AbsoluteThickness[2], 
           PointSize[0.02], 
           RGBColor[1, 0, 0]], 
          
          Point[{{-4., 0.059880239520958084`}, {-3.5, 
           0.07722007722007722}, {-3., 0.10309278350515465`}, {-2.5, 
           0.14388489208633093`}, {-2., 0.2127659574468085}, {-1.5, 
           0.3389830508474576}, {-1., 0.5882352941176471}, {-0.5, 
           1.0526315789473684`}, {0., 1.4285714285714286`}, {0.5, 
           1.0526315789473684`}, {1., 0.5882352941176471}, {1.5, 
           0.3389830508474576}, {2., 0.2127659574468085}, {2.5, 
           0.14388489208633093`}, {3., 0.10309278350515465`}, {3.5, 
           0.07722007722007722}, {4., 0.059880239520958084`}}]}, 
         "Charting`Private`Tag#1"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{-4., 4.}, {0, 1.4285714285714286`}}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            AbsoluteThickness[2], 
            PointSize[0.02], 
            RGBColor[1, 0, 0]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListPlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox[
     "\"x\"", FontFamily -> "Latin Modern Roman", FontSize -> 16, 
      StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
     "\"y\"", FontFamily -> "Latin Modern Roman", FontSize -> 16, 
      StripOnInput -> False], TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-5, 5}, {-1.7981177361992944`, 3.1433219086225077`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.983804495041531*^9, 3.983804582686597*^9}, {
   3.983804679448173*^9, 3.983804686834777*^9}, 3.983804737164693*^9, {
   3.98380476855973*^9, 3.983804899192678*^9}, 3.983805008293*^9, 
   3.9838051923411617`*^9, 3.983805226879142*^9, 3.9838057356546507`*^9, {
   3.983805798012609*^9, 3.983805804698144*^9}, 3.983805881385331*^9, 
   3.983805934543601*^9, {3.983805971731058*^9, 3.983805973958522*^9}, 
   3.983806009382533*^9, {3.983806216475215*^9, 3.983806251192277*^9}, {
   3.983806344349976*^9, 3.983806348262192*^9}},
 CellLabel->
  "Out[149]=",ExpressionUUID->"a535de5f-d978-44f5-90b0-0fab1dbd960c"],

Cell[BoxData["\<\"Overfitting.pdf\"\>"], "Output",
 CellChangeTimes->{{3.983804495041531*^9, 3.983804582686597*^9}, {
   3.983804679448173*^9, 3.983804686834777*^9}, 3.983804737164693*^9, {
   3.98380476855973*^9, 3.983804899192678*^9}, 3.983805008293*^9, 
   3.9838051923411617`*^9, 3.983805226879142*^9, 3.9838057356546507`*^9, {
   3.983805798012609*^9, 3.983805804698144*^9}, 3.983805881385331*^9, 
   3.983805934543601*^9, {3.983805971731058*^9, 3.983805973958522*^9}, 
   3.983806009382533*^9, {3.983806216475215*^9, 3.983806251192277*^9}, {
   3.983806344349976*^9, 3.9838063485749807`*^9}},
 CellLabel->
  "Out[150]=",ExpressionUUID->"4ec49adb-fea2-41c3-9302-52bbb0c9655e"]
}, Open  ]]
},
WindowSize->{1920, 1034.25},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.2 for Linux x86 (64-bit) (March 16, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e50d4c72-e265-4ee0-ab72-199ff501185c"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 3190, 86, 342, "Input",ExpressionUUID->"3ff9c94d-ddb9-420a-ad06-c97e143b3836"],
Cell[3769, 110, 656, 10, 33, "Output",ExpressionUUID->"40042d1f-4311-4784-960d-6efcffbebd5e"],
Cell[4428, 122, 1949, 42, 70, "Output",ExpressionUUID->"582c682f-f077-4001-a730-5c6d99ec6306"],
Cell[6380, 166, 96409, 1677, 259, "Output",ExpressionUUID->"a535de5f-d978-44f5-90b0-0fab1dbd960c"],
Cell[102792, 1845, 681, 10, 33, "Output",ExpressionUUID->"4ec49adb-fea2-41c3-9302-52bbb0c9655e"]
}, Open  ]]
}
]
*)


